The Gravitational Wave Background from Massive Black Hole Binaries in Illustris: spectral features and time to detection with pulsar timing arrays

Pulsar Timing Arrays (PTA) around the world are using the incredible consistency of millisecond pulsars to measure low frequency gravitational waves from (super)Massive Black Hole (MBH) binaries. We use comprehensive MBH merger models based on cosmological hydrodynamic simulations to predict the spectrum of the stochastic Gravitational-Wave Background (GWB). We use real Time-of-Arrival (TOA) specifications from the European, NANOGrav, Parkes, and International PTA (IPTA) to calculate realistic times to detection of the GWB across a wide range of model parameters. In addition to exploring the parameter space of environmental hardening processes (in particular: stellar scattering efficiencies), we have expanded our models to include eccentric binary evolution which can have a strong effect on the GWB spectrum. Our models show that strong stellar scattering and high characteristic eccentricities enhance the GWB strain amplitude near the PTA sensitive "sweet-spot" (near the frequency $f = 1 \, \mathrm{yr}^{-1}$), slightly improving detection prospects in these cases. While the GWB $amplitude$ is degenerate between cosmological and environmental parameters, the location of a spectral turnover at low frequencies ($f \lesssim 0.1 \, \mathrm{yr}^{-1}$) is strongly indicative of environmental coupling. At high frequencies ($f\gtrsim 1 \, \mathrm{yr}^{-1}$), the GWB spectral index can be used to infer the number density of sources and possibly their eccentricity distribution. Even with merger models that use pessimistic environmental and eccentricity parameters, if the current rate of PTA expansion continues, we find that the International PTA is highly likely to make a detection within about 10 years.

==> anc/README.md <==
# Supplemental Data README

Data for:

"The Gravitational Wave Background from Massive Black Hole Binaries in Illustris: spectral features and time to detection with pulsar timing arrays"  
Kelley, Blecha, Hernquist, Sesana 2017  

contact:  
Luke Zoltan Kelley  
LKelley@cfa.harvard.edu  


## Contents

Four JSON files are included containing specifications for the simulated Pulsar Timing Arrays (PTA) used in the above paper.  The `European` (`european.json`), `NANOGrav` (`nanograv.json`), and `Parkes` (`parkes.json`) individual PTA are included in addtion to two different models for the International Pulsar Timing Array (IPTA).  The `ipta.json` specification is based on the official IPTA first public data release.  The `ipta_prime.json` file is a manual combination of the three individual data sets.


## File Description

JSON files are human-readable, nested-dictionary-like descriptions of data.  At the top-level of the file, summary parameters for each PTA are given:

- `name`, `num_pulsars` & `num_pairs` are self explanatory.
- `scale_noise` ('lambda_noise' in the paper) is the noise calibration parameter which rescales the white noise of each pulsar in the array.
- `num_toas` the total number of TOA measurements parsed from each pulsar file in the PTA specification files.
- `num_observing_bins` the total number of different days, for each pulsar, which include 1 or more TOA measurements.
- `num_red_pulsars` number of pulsars which include a red-noise model.
- `created` & `script` the date-time at which the file was generated, and the python script which generated it.
- `description` general notes on the data, including the publication associated with the data release, and notes on how the `scale_noise` parameter was calibrated.
- `expansion` this section contains specifications for how each PTA is expected to grow (add pulsars) over time.
    - `interval` is the time after which new pulsars are added (in days).
    - `noise_rms` the RMS white-noise for each new pulsars.
    - `description` additional information.
- `description_units` section (top-level) describes the units used for parameters of each pulsar.
- `pulsars` this section gives specifications for each pulsar in the array.  Each pulsar specification includes the following parameters:
    - `name`, `ra`, `dec` are the name and ICRS sky coordinates of the pulsar.
    - `period` and `period_error` are the orbital period and associated error.
    - `pdot` and `pdot_error` are the spin-down and spin-down error.
    - `dispersion_measure` is self explanatory.
    - `pta` describes in which PTA *this specification* is used for.  For the individual PTA, each pulsar is only used for *that* PTA.  In the IPTA and IPTA-Prime specifications, this will list all arrays which this pulsar includes data from.
    - `notes` additional description of parameters, usually including automated warning messages from when the file was generated: for example, a discrepancy between the number of TOA in the (summary) pulsar `.par` file as apposed to the sum of TOA in the TOA ('timing') `.tim` file(s).
    - `observations` contains information about of the observations of this Pulsar:
        - `beg` the MJD of the first observed TOA
        - `end` the MJD of the last observed TOA (in the public data files; note that this value is not used in our analysis which reset the end date).
        - `ntoa` number of TOA measurements.
        - `num_observing_bins` the number of distinct days which include 1 or more TOA observations.  This value is used to calculate the effective cadence (`cadence_effective`) of observations.
        - `white_noise_rms` the RMS white-noise amplitude from TOA observations in seconds.  This value is taken from the pulsar parameter `.par` files when available.
        - `red_noise` specifications (if given) for a fit red-noise model for this pulsar (see below section on red-noise).  If this value is `null`, then no red-noise specification existed in the public data releases.


### Red-Noise Models

The red-noise models are given in the JSON files for each pulsar (when available), in the `pulsar:observations:red_noise` section.  There are four different red-noise models which are named by the arXiv paper number and the equation number, e.g. `1510.04424_eq4`.  The `red_noise` dictionary includes all of the necessary parameters for the model, and the `description` section describes their units, etc.


==> anc/european.json <==
{
    "name": "European",
    "scale_noise": 2.26,
    "num_pulsars": 42,
    "num_pairs": 861,
    "num_toas": 24978,
    "num_observing_bins": 15707,
    "num_red_pulsars": 8,
    "created": "2017-04-12 15:20:57.126126",
    "script": "/Users/lzkelley/Research/working/arepo/illustris/mbh-mergers/mbhmergers/gwb/specs/european/parser_european.py",
    "description": "Data from EPTA first data release v1.0 (files: v2.2); Desvignes+2016 - 1602.08511.  Note: some of the NTOA parameters given in the parameter files ('.par') do not match either the Desvignes+2016 values (Table 2) which are consistent with the timing files ('.tim').  We use the NTOA from the timing files.  Using average cadence.  Observing bin size: 1.0 [days]. Initial calibration: PTA calibrated to A_true = 6.00e-16, with A_ul = 3.00e-15: scale_noise = 3.35.   Added red-noise, reclibrating: PTA calibrated to A_true = 6.00e-16, with A_ul = 3.00e-15: scale_noise = 2.26.  ",
    "description_units": {
        "period": "seconds",
        "observations": {
            "beg": "MJD",
            "end": "MJD",
            "cadence_effective": "days",
            "white_noise_rms": "seconds"
        }
    },
    "expansion": {
        "interval": 7889400.0,
        "noise_rms": 2.5e-07,
        "description": "Specifications for future expansion [Taylor+2016].  Interval between new pulsars added [sec] and noise rms for each [sec].  "
    },
    "pulsars": {
        "J0030+0451": {
            "name": "J0030+0451",
            "ra": "00:30:27.4284",
            "dec": "+04:51:39.7071",
            "period": 0.004865453286351945,
            "period_error": 1.5421578928771463e-17,
            "pdot": 1.0172526024925749e-20,
            "pdot_err": 2.676948092953314e-25,
            "dispersion_measure": 4.3224223722520305,
            "observations": {
                "beg": 51275.53598586523,
                "end": 56779.39078917674,
                "cadence_effective": 8.42856784580629,
                "ntoa": 907,
                "num_observing_bins": 653,
                "white_noise_rms": 4.251992495385649e-06,
                "red_noise": {
                    "amp": -14.4718,
                    "index": 5.12963,
                    "dur": 12.728838084239255,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "ipta_0"
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '726' does not match timing file(s) '907', using latter value timing files value.  Parameter `ntoa` = '726' does not match timing file(s) '907', using latter value timing files value."
            }
        },
        "J0034-0534": {
            "name": "J0034-0534",
            "ra": "00:34:21.8343",
            "dec": "-05:34:36.7233",
            "period": 0.001877181885831616,
            "period_error": 4.045999915662301e-17,
            "pdot": 4.9755159207317535e-21,
            "pdot_err": 2.860744113087942e-25,
            "dispersion_measure": 13.753687868448234,
            "observations": {
                "beg": 51770.20486114833,
                "end": 56705.61232154067,
                "cadence_effective": 30.2785733766401,
                "ntoa": 277,
                "num_observing_bins": 163,
                "white_noise_rms": 1.4114151969164292e-05,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J0218+4232": {
            "name": "J0218+4232",
            "ra": "02:18:06.3573",
            "dec": "+42:32:17.3826",
            "period": 0.0023230905315121553,
            "period_error": 2.36474159514603e-17,
            "pdot": 7.739485527108301e-20,
            "pdot_err": 2.273620158233352e-25,
            "dispersion_measure": 61.25227307720612,
            "observations": {
                "beg": 50370.99443885866,
                "end": 56786.731418225085,
                "cadence_effective": 8.72889384947813,
                "ntoa": 1196,
                "num_observing_bins": 735,
                "white_noise_rms": 1.3692275053308399e-05,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '1001' does not match timing file(s) '1196', using latter value timing files value.  Parameter `ntoa` = '1001' does not match timing file(s) '1196', using latter value timing files value."
            }
        },
        "J0610-2100": {
            "name": "J0610-2100",
            "ra": "06:10:13.5955",
            "dec": "-21:00:27.9313",
            "period": 0.0038613247661917443,
            "period_error": 3.642764309903898e-17,
            "pdot": 1.2332169770651043e-20,
            "pdot_err": 1.5625748878924204e-24,
            "dispersion_measure": 60.637017456330305,
            "observations": {
                "beg": 54270.49663157399,
                "end": 56791.53656615775,
                "cadence_effective": 10.289958916668429,
                "ntoa": 1048,
                "num_observing_bins": 245,
                "white_noise_rms": 7.8038707239269e-06,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '351' does not match timing file(s) '1048', using latter value timing files value.  Parameter `ntoa` = '351' does not match timing file(s) '1048', using latter value timing files value."
            }
        },
        "J0613-0200": {
            "name": "J0613-0200",
            "ra": "06:13:43.9757",
            "dec": "-02:00:47.2254",
            "period": 0.003061844088094607,
            "period_error": 4.097451361151353e-18,
            "pdot": 9.59000387611648e-21,
            "pdot_err": 2.7435989029715316e-26,
            "dispersion_measure": 38.78136141390257,
            "observations": {
                "beg": 50931.71737567392,
                "end": 56795.59389676621,
                "cadence_effective": 7.385234913214466,
                "ntoa": 1369,
                "num_observing_bins": 794,
                "white_noise_rms": 4.743366898211075e-06,
                "red_noise": {
                    "amp": -14.9079,
                    "index": 5.71917,
                    "dur": 13.67617969689996,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "ipta_0"
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '1167' does not match timing file(s) '1369', using latter value timing files value.  Parameter `ntoa` = '1167' does not match timing file(s) '1369', using latter value timing files value."
            }
        },
        "J0621+1002": {
            "name": "J0621+1002",
            "ra": "06:21:22.1143",
            "dec": "+10:02:38.7357",
            "period": 0.02885386119405358,
            "period_error": 2.190112505301868e-15,
            "pdot": 4.7274157534896484e-20,
            "pdot_err": 7.890558559039013e-23,
            "dispersion_measure": 36.37624104647632,
            "observations": {
                "beg": 52482.27296326369,
                "end": 56780.64598578426,
                "cadence_effective": 9.068297515866172,
                "ntoa": 682,
                "num_observing_bins": 474,
                "white_noise_rms": 2.065768102207209e-05,
                "red_noise": {
                    "amp": 9.35405674147552e-13,
                    "index": 2.5,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  "
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '638' does not match timing file(s) '682', using latter value timing files value.  Parameter `ntoa` = '638' does not match timing file(s) '682', using latter value timing files value."
            }
        },
        "J0751+1807": {
            "name": "J0751+1807",
            "ra": "07:51:09.1554",
            "dec": "+18:07:38.4882",
            "period": 0.0034787708392793357,
            "period_error": 1.0774246942182168e-17,
            "pdot": 7.787292673955943e-21,
            "pdot_err": 7.669952775858455e-26,
            "dispersion_measure": 30.241334485079886,
            "observations": {
                "beg": 50363.26526625611,
                "end": 56793.67674445361,
                "cadence_effective": 11.544724377374328,
                "ntoa": 1491,
                "num_observing_bins": 557,
                "white_noise_rms": 5.791031941807916e-06,
                "red_noise": {
                    "amp": -12.8936,
                    "index": 1.92753,
                    "dur": 15.290179328842642,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '3262' does not match timing file(s) '1491', using latter value timing files value.  Parameter `ntoa` = '3262' does not match timing file(s) '1491', using latter value timing files value."
            }
        },
        "J0900-3144": {
            "name": "J0900-3144",
            "ra": "09:00:43.9531",
            "dec": "-31:44:30.8951",
            "period": 0.011109649338093983,
            "period_error": 4.7559990517074724e-17,
            "pdot": 4.8871427395431876e-20,
            "pdot_err": 2.1255187790090058e-24,
            "dispersion_measure": 75.70042387051413,
            "observations": {
                "beg": 54287.08339048839,
                "end": 56793.708981382995,
                "cadence_effective": 4.248517950668821,
                "ntoa": 875,
                "num_observing_bins": 590,
                "white_noise_rms": 2.363e-06,
                "red_noise": {
                    "amp": -13.9518,
                    "index": 6.55442,
                    "dur": 4.488783568082649,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1012+5307": {
            "name": "J1012+5307",
            "ra": "10:12:33.4375",
            "dec": "+53:07:02.3",
            "period": 0.005255749101970141,
            "period_error": 7.402182606810085e-18,
            "pdot": 1.7127330829124527e-20,
            "pdot_err": 3.954031742393948e-26,
            "dispersion_measure": 9.02383086835825,
            "observations": {
                "beg": 50647.20990165017,
                "end": 56794.76731693277,
                "cadence_effective": 7.901744749720567,
                "ntoa": 1459,
                "num_observing_bins": 778,
                "white_noise_rms": 5.60495763833096e-06,
                "red_noise": {
                    "amp": 6.309573444801943e-14,
                    "index": 1.7,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  "
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1022+1001": {
            "name": "J1022+1001",
            "ra": "10:22:58.9382",
            "dec": "+10:01:50.0412",
            "period": 0.01645292995606789,
            "period_error": 3.01999809172613e-17,
            "pdot": 4.333978216795192e-20,
            "pdot_err": 2.746409985079805e-25,
            "dispersion_measure": 10.245796323795304,
            "observations": {
                "beg": 50361.19640695335,
                "end": 56767.84413400833,
                "cadence_effective": 11.460908277379213,
                "ntoa": 832,
                "num_observing_bins": 559,
                "white_noise_rms": 7.6130666918349614e-06,
                "red_noise": {
                    "amp": 6.309573444801943e-14,
                    "index": 2.2,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  "
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1024-0719": {
            "name": "J1024-0719",
            "ra": "10:24:38.6754",
            "dec": "-07:19:19.4343",
            "period": 0.005162204640315557,
            "period_error": 2.652132702471736e-17,
            "pdot": 1.8534031362208748e-20,
            "pdot_err": 2.870207453907435e-25,
            "dispersion_measure": 6.391284156562699,
            "observations": {
                "beg": 50460.06452579644,
                "end": 56764.85793324561,
                "cadence_effective": 13.979586269288612,
                "ntoa": 562,
                "num_observing_bins": 451,
                "white_noise_rms": 6.681569510168781e-06,
                "red_noise": {
                    "amp": -14.0628,
                    "index": 5.9462,
                    "dur": 15.892091922580374,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "ipta_0"
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '427' does not match timing file(s) '562', using latter value timing files value.  Parameter `ntoa` = '427' does not match timing file(s) '562', using latter value timing files value."
            }
        },
        "J1455-3330": {
            "name": "J1455-3330",
            "ra": "14:55:47.9699",
            "dec": "-33:30:46.3804",
            "period": 0.007987204929332107,
            "period_error": 3.020969872364671e-17,
            "pdot": 2.4302819365297848e-20,
            "pdot_err": 6.380424750184646e-25,
            "dispersion_measure": 13.562312399038323,
            "observations": {
                "beg": 53375.32260576679,
                "end": 56752.07151360009,
                "cadence_effective": 7.945291547843047,
                "ntoa": 531,
                "num_observing_bins": 425,
                "white_noise_rms": 9.774542786134096e-06,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1600-3053": {
            "name": "J1600-3053",
            "ra": "16:00:51.9033",
            "dec": "-30:53:49.3756",
            "period": 0.003597928510064932,
            "period_error": 2.7587481276645986e-17,
            "pdot": 9.50122176261057e-21,
            "pdot_err": 1.516427274107728e-25,
            "dispersion_measure": 52.318269747442535,
            "observations": {
                "beg": 53999.162040177944,
                "end": 56795.01103145831,
                "cadence_effective": 6.486888610859312,
                "ntoa": 570,
                "num_observing_bins": 431,
                "white_noise_rms": 3.0326604402098883e-06,
                "red_noise": {
                    "amp": 4.466835921509635e-14,
                    "index": 1.2,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  "
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1640+2224": {
            "name": "J1640+2224",
            "ra": "16:40:16.7448",
            "dec": "+22:24:08.8408",
            "period": 0.0031633158677603535,
            "period_error": 1.2008916114585708e-17,
            "pdot": 2.81700259012565e-21,
            "pdot_err": 8.04351930507671e-26,
            "dispersion_measure": 18.417261438082075,
            "observations": {
                "beg": 50459.22994835007,
                "end": 56761.013367459476,
                "cadence_effective": 14.655310276998623,
                "ntoa": 609,
                "num_observing_bins": 430,
                "white_noise_rms": 7.964849945862037e-06,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1643-1224": {
            "name": "J1643-1224",
            "ra": "16:43:38.1615",
            "dec": "-12:24:58.6739",
            "period": 0.004621641525733255,
            "period_error": 1.3704199734611092e-17,
            "pdot": 1.8460444341601208e-20,
            "pdot_err": 1.8537180629815363e-25,
            "dispersion_measure": 62.40488175566863,
            "observations": {
                "beg": 50460.319421803404,
                "end": 56778.08415484652,
                "cadence_effective": 10.911510765186724,
                "ntoa": 769,
                "num_observing_bins": 579,
                "white_noise_rms": 2.9722894861262753e-06,
                "red_noise": {
                    "amp": 1.2309,
                    "index": -1.71437,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540).",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1713+0747": {
            "name": "J1713+0747",
            "ra": "17:13:49.5332",
            "dec": "+07:47:37.4926",
            "period": 0.004570136598154517,
            "period_error": 1.0272622248679368e-18,
            "pdot": 8.529638454321076e-21,
            "pdot_err": 8.32246076844179e-27,
            "dispersion_measure": 15.992639952212492,
            "observations": {
                "beg": 50361.23365011347,
                "end": 56810.015933452596,
                "cadence_effective": 8.225487606299906,
                "ntoa": 1192,
                "num_observing_bins": 784,
                "white_noise_rms": 1.6279895893978926e-06,
                "red_noise": {
                    "amp": 1.995262314968883e-15,
                    "index": 4.8,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  "
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1721-2457": {
            "name": "J1721-2457",
            "ra": "17:21:05.4982",
            "dec": "-24:57:06.1365",
            "period": 0.0034966337834658238,
            "period_error": 1.8480765114701386e-16,
            "pdot": 5.543509550797099e-21,
            "pdot_err": 3.910680640923777e-24,
            "dispersion_measure": 48.252,
            "observations": {
                "beg": 52076.048263926365,
                "end": 56737.211902706986,
                "cadence_effective": 31.28297744148068,
                "ntoa": 153,
                "num_observing_bins": 149,
                "white_noise_rms": 1.6314268385303473e-05,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1730-2304": {
            "name": "J1730-2304",
            "ra": "17:30:21.6683",
            "dec": "-23:04:31.1817",
            "period": 0.008122798046949126,
            "period_error": 3.795639641279608e-17,
            "pdot": 2.0183478171225197e-20,
            "pdot_err": 7.853166269003276e-25,
            "dispersion_measure": 9.618989952327347,
            "observations": {
                "beg": 50734.71417126636,
                "end": 56830.91805588376,
                "cadence_effective": 24.287664878953798,
                "ntoa": 268,
                "num_observing_bins": 251,
                "white_noise_rms": 6.622849693555851e-06,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1738+0333": {
            "name": "J1738+0333",
            "ra": "17:38:53.9664",
            "dec": "+03:33:10.8721",
            "period": 0.0058500958606091304,
            "period_error": 5.0864403423313925e-17,
            "pdot": 2.4114817071351984e-20,
            "pdot_err": 2.072910151078877e-24,
            "dispersion_measure": 33.79265201340659,
            "observations": {
                "beg": 54103.45051248009,
                "end": 56780.11057255894,
                "cadence_effective": 19.827111556139588,
                "ntoa": 322,
                "num_observing_bins": 135,
                "white_noise_rms": 7.690735588238537e-06,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1744-1134": {
            "name": "J1744-1134",
            "ra": "17:44:29.4075",
            "dec": "-11:34:54.6945",
            "period": 0.0040745459418251705,
            "period_error": 8.237068827043315e-18,
            "pdot": 8.934820042263759e-21,
            "pdot_err": 4.286009578366263e-26,
            "dispersion_measure": 3.131131425437078,
            "observations": {
                "beg": 50460.46375642638,
                "end": 56761.16582849268,
                "cadence_effective": 15.480840471907367,
                "ntoa": 538,
                "num_observing_bins": 407,
                "white_noise_rms": 2.8878595307156093e-06,
                "red_noise": {
                    "amp": 1.9952623149688828e-14,
                    "index": 2.2,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  "
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1751-2857": {
            "name": "J1751-2857",
            "ra": "17:51:32.6932",
            "dec": "-28:57:46.5208",
            "period": 0.003914873259433264,
            "period_error": 5.297112786893776e-17,
            "pdot": 1.1228900243292362e-20,
            "pdot_err": 1.6010689896519125e-24,
            "dispersion_measure": 42.79064223672977,
            "observations": {
                "beg": 53746.429283999074,
                "end": 56782.12368830669,
                "cadence_effective": 21.228632197955346,
                "ntoa": 146,
                "num_observing_bins": 143,
                "white_noise_rms": 5.624238704038085e-06,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1801-1417": {
            "name": "J1801-1417",
            "ra": "18:01:51.0733",
            "dec": "-14:17:34.5284",
            "period": 0.003625096717168158,
            "period_error": 5.80262407632053e-17,
            "pdot": 5.306273572737897e-21,
            "pdot_err": 2.3476506356678823e-24,
            "dispersion_measure": 57.2847608168499,
            "observations": {
                "beg": 54206.17828843597,
                "end": 56782.269298951294,
                "cadence_effective": 20.125711019650964,
                "ntoa": 130,
                "num_observing_bins": 128,
                "white_noise_rms": 5.661857647043469e-06,
                "red_noise": {
                    "amp": -12.2171,
                    "index": 2.23779,
                    "dur": 4.7537800900364475,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1802-2124": {
            "name": "J1802-2124",
            "ra": "18:02:05.3353",
            "dec": "-21:24:03.659",
            "period": 0.012647593792378002,
            "period_error": 8.481239044080252e-17,
            "pdot": 7.293780791889075e-20,
            "pdot_err": 3.2830784136662956e-24,
            "dispersion_measure": 149.59251086230117,
            "observations": {
                "beg": 54188.2361225043,
                "end": 56831.09974000005,
                "cadence_effective": 26.166966509858913,
                "ntoa": 522,
                "num_observing_bins": 101,
                "white_noise_rms": 3.95948695615211e-06,
                "red_noise": {
                    "amp": -12.2516,
                    "index": 1.75304,
                    "dur": 4.731821905498591,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1804-2717": {
            "name": "J1804-2717",
            "ra": "18:04:21.1331",
            "dec": "-27:17:31.337",
            "period": 0.009343030844539593,
            "period_error": 1.6785609955023686e-16,
            "pdot": 4.085748880791338e-20,
            "pdot_err": 5.057536018945935e-24,
            "dispersion_measure": 24.779852800072586,
            "observations": {
                "beg": 53766.38771065401,
                "end": 56827.97947867629,
                "cadence_effective": 26.622537113237193,
                "ntoa": 121,
                "num_observing_bins": 115,
                "white_noise_rms": 2.1221319134538202e-05,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1843-1113": {
            "name": "J1843-1113",
            "ra": "18:43:41.2619",
            "dec": "-11:13:31.0679",
            "period": 0.0018456663232095376,
            "period_error": 8.417755588669584e-18,
            "pdot": 9.554482918087729e-21,
            "pdot_err": 2.8798917030325823e-25,
            "dispersion_measure": 59.965808978192726,
            "observations": {
                "beg": 53156.21238430924,
                "end": 56829.1366908602,
                "cadence_effective": 17.658289935341145,
                "ntoa": 232,
                "num_observing_bins": 208,
                "white_noise_rms": 4.273425563070386e-06,
                "red_noise": {
                    "amp": -12.7253,
                    "index": 1.67934,
                    "dur": 8.69345816900869,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1853+1303": {
            "name": "J1853+1303",
            "ra": "18:53:57.3188",
            "dec": "+13:03:44.0693",
            "period": 0.004091797445653352,
            "period_error": 3.3587592938476664e-17,
            "pdot": 8.713906489534475e-21,
            "pdot_err": 1.6001024651282537e-24,
            "dispersion_measure": 30.56098445391771,
            "observations": {
                "beg": 53763.41812374578,
                "end": 56829.872732197866,
                "cadence_effective": 30.063280475020434,
                "ntoa": 105,
                "num_observing_bins": 102,
                "white_noise_rms": 6.397560034143969e-06,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1857+0943": {
            "name": "J1857+0943",
            "ra": "18:57:36.3906",
            "dec": "+09:43:17.207",
            "period": 0.005362100548700496,
            "period_error": 6.978050345470929e-17,
            "pdot": 1.784095488186122e-20,
            "pdot_err": 9.656647141308456e-26,
            "dispersion_measure": 13.307305292320601,
            "observations": {
                "beg": 50459.03078758063,
                "end": 56781.16457276336,
                "cadence_effective": 16.593526995230253,
                "ntoa": 449,
                "num_observing_bins": 381,
                "white_noise_rms": 4.802077889844523e-06,
                "red_noise": {
                    "amp": 5.0118723362727144e-14,
                    "index": 2.6,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  "
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1909-3744": {
            "name": "J1909-3744",
            "ra": "19:09:47.4336",
            "dec": "-37:44:14.5156",
            "period": 0.002947108069766635,
            "period_error": 5.563971758187797e-18,
            "pdot": 1.4025684320388974e-20,
            "pdot_err": 2.7403092062518733e-26,
            "dispersion_measure": 10.393767666200464,
            "observations": {
                "beg": 53368.51941647538,
                "end": 56794.13834672899,
                "cadence_effective": 10.13496724927105,
                "ntoa": 425,
                "num_observing_bins": 338,
                "white_noise_rms": 7.16188307475559e-07,
                "red_noise": {
                    "amp": 8.71e-30,
                    "index": 2.0,
                    "freq": 0.5,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1910+1256": {
            "name": "J1910+1256",
            "ra": "19:10:09.7014",
            "dec": "+12:56:25.487",
            "period": 0.004983584018672878,
            "period_error": 5.268021247822481e-17,
            "pdot": 9.67586824456534e-21,
            "pdot_err": 1.6341181842720975e-24,
            "dispersion_measure": 38.09083074888623,
            "observations": {
                "beg": 53725.53190012314,
                "end": 56828.319040071445,
                "cadence_effective": 27.953037296831575,
                "ntoa": 117,
                "num_observing_bins": 111,
                "white_noise_rms": 9.016146950280914e-06,
                "red_noise": {
                    "amp": 0.80063,
                    "index": -1.8813,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540).",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1911+1347": {
            "name": "J1911+1347",
            "ra": "19:11:55.2047",
            "dec": "+13:47:34.3839",
            "period": 0.004625962539775058,
            "period_error": 1.95808734369408e-17,
            "pdot": 1.692643616607757e-20,
            "pdot_err": 8.351447923636283e-25,
            "dispersion_measure": 30.98394316464207,
            "observations": {
                "beg": 54095.529787463885,
                "end": 56827.32181840239,
                "cadence_effective": 20.08670610984197,
                "ntoa": 140,
                "num_observing_bins": 136,
                "white_noise_rms": 3.3327133711565586e-06,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1911-1114": {
            "name": "J1911-1114",
            "ra": "19:11:49.2823",
            "dec": "-11:14:22.4793",
            "period": 0.003625745633108824,
            "period_error": 1.3671592878007848e-16,
            "pdot": 1.400250135900221e-20,
            "pdot_err": 2.8401966207585153e-24,
            "dispersion_measure": 30.96012019441449,
            "observations": {
                "beg": 53815.29750944677,
                "end": 57027.66136066176,
                "cadence_effective": 24.710491163192245,
                "ntoa": 131,
                "num_observing_bins": 130,
                "white_noise_rms": 1.4141604872646025e-05,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1918-0642": {
            "name": "J1918-0642",
            "ra": "19:18:48.0331",
            "dec": "-06:42:34.8899",
            "period": 0.007645872887459936,
            "period_error": 5.584118739775265e-17,
            "pdot": 2.5689537599691633e-20,
            "pdot_err": 5.842955315478792e-25,
            "dispersion_measure": 26.595501891873877,
            "observations": {
                "beg": 52095.10763897754,
                "end": 56769.2199261272,
                "cadence_effective": 18.548064631546282,
                "ntoa": 279,
                "num_observing_bins": 252,
                "white_noise_rms": 6.2066058524676186e-06,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1939+2134": {
            "name": "J1939+2134",
            "ra": "19:39:38.5612",
            "dec": "+21:34:59.1257",
            "period": 0.001557806561084612,
            "period_error": 2.2299309940820247e-18,
            "pdot": 1.051003597903132e-19,
            "pdot_err": 4.688708516267341e-26,
            "dispersion_measure": 71.018,
            "observations": {
                "beg": 47958.849698181206,
                "end": 56778.225892858034,
                "cadence_effective": 7.164399833206197,
                "ntoa": 3174,
                "num_observing_bins": 1231,
                "white_noise_rms": 5.162055313522063e-07,
                "red_noise": {
                    "amp": 6.309573444801943e-15,
                    "index": 5.9,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  "
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J1955+2908": {
            "name": "J1955+2908",
            "ra": "19:55:27.8757",
            "dec": "+29:08:43.4598",
            "period": 0.0061331666066197325,
            "period_error": 1.3486559216799057e-16,
            "pdot": 2.972358245393575e-20,
            "pdot_err": 3.4903689802361576e-24,
            "dispersion_measure": 104.54033422560373,
            "observations": {
                "beg": 53813.322750109386,
                "end": 56781.2074782938,
                "cadence_effective": 19.52555742226588,
                "ntoa": 161,
                "num_observing_bins": 152,
                "white_noise_rms": 2.1379359647371972e-05,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J2010-1323": {
            "name": "J2010-1323",
            "ra": "20:10:45.9206",
            "dec": "-13:23:56.0672",
            "period": 0.005223271097219837,
            "period_error": 2.6388982896741815e-17,
            "pdot": 4.825180015754764e-21,
            "pdot_err": 8.838152032362594e-25,
            "dispersion_measure": 22.176023857320953,
            "observations": {
                "beg": 54089.593047083275,
                "end": 56785.20190359107,
                "cadence_effective": 8.143833403346813,
                "ntoa": 390,
                "num_observing_bins": 331,
                "white_noise_rms": 4.820558093820407e-06,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J2019+2425": {
            "name": "J2019+2425",
            "ra": "20:19:31.9409",
            "dec": "+24:25:15.0112",
            "period": 0.003934524144374793,
            "period_error": 1.961930712012327e-16,
            "pdot": 7.024127951997227e-21,
            "pdot_err": 4.092199612179344e-24,
            "dispersion_measure": 17.247474239675952,
            "observations": {
                "beg": 53451.351502252015,
                "end": 56788.48925879785,
                "cadence_effective": 25.281346640498725,
                "ntoa": 136,
                "num_observing_bins": 132,
                "white_noise_rms": 3.818292195394659e-05,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J2033+1734": {
            "name": "J2033+1734",
            "ra": "20:33:27.5142",
            "dec": "+17:34:58.5241",
            "period": 0.005948957630694592,
            "period_error": 4.076142198187348e-16,
            "pdot": 1.1147554255581009e-20,
            "pdot_err": 1.0280035142592613e-23,
            "dispersion_measure": 25.104208308333813,
            "observations": {
                "beg": 53898.12792143446,
                "end": 56789.48372218512,
                "cadence_effective": 15.298178839950571,
                "ntoa": 195,
                "num_observing_bins": 189,
                "white_noise_rms": 2.380176507223458e-05,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J2124-3358": {
            "name": "J2124-3358",
            "ra": "21:24:43.8478",
            "dec": "-33:58:44.9188",
            "period": 0.004931114943985294,
            "period_error": 2.531221381259938e-17,
            "pdot": 2.0570088290404395e-20,
            "pdot_err": 6.037073164839691e-25,
            "dispersion_measure": 4.58065725012424,
            "observations": {
                "beg": 53365.61264146169,
                "end": 56794.72876577273,
                "cadence_effective": 7.688601175585291,
                "ntoa": 544,
                "num_observing_bins": 446,
                "white_noise_rms": 9.334993839891315e-06,
                "red_noise": {
                    "amp": 2e-25,
                    "index": 3.5,
                    "freq": 0.06,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J2145-0750": {
            "name": "J2145-0750",
            "ra": "21:45:50.4606",
            "dec": "-07:50:18.4874",
            "period": 0.016052423919381227,
            "period_error": 3.725606921089421e-17,
            "pdot": 2.9785328316281295e-20,
            "pdot_err": 1.7143978401232197e-25,
            "dispersion_measure": 8.982880512436125,
            "observations": {
                "beg": 50360.807882351015,
                "end": 56761.32628156047,
                "cadence_effective": 11.368593959519455,
                "ntoa": 800,
                "num_observing_bins": 563,
                "white_noise_rms": 5.077313479464312e-06,
                "red_noise": {
                    "amp": -13.0339,
                    "index": 0.450459,
                    "dur": 17.535315944004598,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "ipta_0"
                }
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J2229+2643": {
            "name": "J2229+2643",
            "ra": "22:29:50.8854",
            "dec": "+26:43:57.681",
            "period": 0.0029778193416258457,
            "period_error": 4.5758903762520766e-17,
            "pdot": 1.5239239663006297e-21,
            "pdot_err": 1.446509731337545e-24,
            "dispersion_measure": 22.713262915777836,
            "observations": {
                "beg": 53790.49047556179,
                "end": 56796.263520327426,
                "cadence_effective": 10.812133254552647,
                "ntoa": 324,
                "num_observing_bins": 278,
                "white_noise_rms": 1.6524369907208166e-05,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J2317+1439": {
            "name": "J2317+1439",
            "ra": "23:17:09.2366",
            "dec": "+14:39:31.2562",
            "period": 0.0034452511256447024,
            "period_error": 1.4566192916021317e-17,
            "pdot": 2.429779310445423e-21,
            "pdot_err": 2.6829741673653635e-25,
            "dispersion_measure": 21.899899567271035,
            "observations": {
                "beg": 50458.76918449286,
                "end": 56794.3170693638,
                "cadence_effective": 14.366321734401222,
                "ntoa": 578,
                "num_observing_bins": 441,
                "white_noise_rms": 1.2038522306763809e-05,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        },
        "J2322+2057": {
            "name": "J2322+2057",
            "ra": "23:22:22.3351",
            "dec": "+20:57:02.6777",
            "period": 0.004808428289463015,
            "period_error": 1.444026224613441e-16,
            "pdot": 9.65515192706311e-21,
            "pdot_err": 4.908544705611566e-24,
            "dispersion_measure": 13.378792937523585,
            "observations": {
                "beg": 53905.22220454198,
                "end": 56788.58530301111,
                "cadence_effective": 13.795995686455184,
                "ntoa": 229,
                "num_observing_bins": 209,
                "white_noise_rms": 1.7317737842654264e-05,
                "red_noise": null
            },
            "pta": [
                "European"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s)."
            }
        }
    },
    "mbhmergers_version": "v1.6-195-g6fa9a96"
}

==> anc/ipta_0.json <==
{
    "name": "IPTA_0",
    "scale_noise": 5.46,
    "num_pulsars": 49,
    "num_pairs": 1176,
    "num_toas": 68791,
    "num_observing_bins": 17609,
    "num_red_pulsars": 16,
    "created": "2017-04-12 15:21:21.137535",
    "script": "/Users/lzkelley/Research/working/arepo/illustris/mbh-mergers/mbhmergers/gwb/specs/international/parser_international.py",
    "description": "Data from IPTA first data release 'Version3', Verbiest+2016 - 1602.03640.  Some pulsars have missing 'start'/'finish' parameter file entries, or they disagree with the timing files---values from parameter files usedd.  Using average cadence.  Observing bin size: 1.0 [days]. Initial calibration: PTA calibrated to A_true = 6.00e-16, with A_ul = 1.70e-15: scale_noise = 5.77.   Added red-noise, reclibrating: PTA calibrated to A_true = 6.00e-16, with A_ul = 1.70e-15: scale_noise = 5.46.  ",
    "description_units": {
        "period": "seconds",
        "observations": {
            "beg": "MJD",
            "end": "MJD",
            "cadence_effective": "days",
            "white_noise_rms": "seconds"
        }
    },
    "expansion": {
        "interval": 5259600.0,
        "noise_rms": 2.5e-07,
        "description": "Specifications for future expansion [Taylor+2016].  Interval between new pulsars added [sec] and noise rms for each [sec]."
    },
    "pulsars": {
        "J0030+0451": {
            "name": "J0030+0451",
            "ra": "00:30:27.4284",
            "dec": "+04:51:39.7057",
            "period": 0.004865453286352042,
            "period_error": 8.092724464438661e-17,
            "pdot": 1.017311259484725e-20,
            "pdot_err": 7.066469223106901e-25,
            "dispersion_measure": 4.326972508004238,
            "observations": {
                "beg": 51275.53498586523,
                "end": 55924.74309613362,
                "cadence_effective": 8.958007919592283,
                "ntoa": 1271,
                "num_observing_bins": 519,
                "white_noise_rms": 1.977e-06,
                "red_noise": {
                    "amp": -14.4718,
                    "index": 5.12963,
                    "dur": 12.728838084239255,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "Parameter `ntoa` = '1271' does not match timing file(s) '1250'.  Parameter `ntoa` = '1271' does not match timing file(s) '1250'."
            }
        },
        "J0034-0534": {
            "name": "J0034-0534",
            "ra": "00:34:21.8342",
            "dec": "-05:34:36.7223",
            "period": 0.0018771818858317054,
            "period_error": 8.130797704363506e-17,
            "pdot": 4.976946079531947e-21,
            "pdot_err": 1.1022951652583622e-24,
            "dispersion_measure": 13.762302109771593,
            "observations": {
                "beg": 51770.20386114095,
                "end": 55808.06631461486,
                "cadence_effective": 26.391244793898878,
                "ntoa": 267,
                "num_observing_bins": 153,
                "white_noise_rms": 4.421e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J0218+4232": {
            "name": "J0218+4232",
            "ra": "02:18:06.3573",
            "dec": "+42:32:17.382",
            "period": 0.002323090531512122,
            "period_error": 2.993329615087456e-17,
            "pdot": 7.739470193313445e-20,
            "pdot_err": 2.4801931505128056e-25,
            "dispersion_measure": 61.24925003752184,
            "observations": {
                "beg": 50370.99343885866,
                "end": 55924.81679557603,
                "cadence_effective": 9.41241136033017,
                "ntoa": 1005,
                "num_observing_bins": 590,
                "white_noise_rms": 1.2705e-05,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "Parameter `ntoa` = '1005' does not match timing file(s) '1006'.  Parameter `ntoa` = '1005' does not match timing file(s) '1006'."
            }
        },
        "J0437-4715": {
            "name": "J0437-4715",
            "ra": "04:37:15.8962",
            "dec": "-47:15:09.1107",
            "period": 0.005757451936712644,
            "period_error": 6.488049687113847e-18,
            "pdot": 5.729207569618127e-20,
            "pdot_err": 9.92863140183858e-26,
            "dispersion_measure": 2.6446803576147087,
            "observations": {
                "beg": 50189.998316608995,
                "end": 55620.197047077745,
                "cadence_effective": 11.008798700811134,
                "ntoa": 5052,
                "num_observing_bins": 493,
                "white_noise_rms": 9.58e-07,
                "red_noise": {
                    "amp": 1.14e-27,
                    "index": 3.0,
                    "freq": 0.0673,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "Parameter start = '50189.998317' does not match `beg` = '50191.020730'.  Parameter stop = '55620.197047' does not match `end` = '55618.358489'.  Parameter `ntoa` = '5052' does not match timing file(s) '7438'.  Parameter `ntoa` = '5052' does not match timing file(s) '7438'."
            }
        },
        "J0610-2100": {
            "name": "J0610-2100",
            "ra": "06:10:13.5955",
            "dec": "-21:00:27.9315",
            "period": 0.003861324766189789,
            "period_error": 9.886762310571762e-15,
            "pdot": 1.2366493544387475e-20,
            "pdot_err": 1.69600214051449e-22,
            "dispersion_measure": 60.64140525975951,
            "observations": {
                "beg": 54270.49354402461,
                "end": 55925.9831363555,
                "cadence_effective": 11.6583633262739,
                "ntoa": 347,
                "num_observing_bins": 142,
                "white_noise_rms": 5.194e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J0613-0200": {
            "name": "J0613-0200",
            "ra": "06:13:43.9757",
            "dec": "-02:00:47.2254",
            "period": 0.00306184408809461,
            "period_error": 3.4332989953803017e-17,
            "pdot": 9.590180392960376e-21,
            "pdot_err": 2.729148128250319e-25,
            "dispersion_measure": 38.7781151518153,
            "observations": {
                "beg": 50931.71737567392,
                "end": 55926.94200996663,
                "cadence_effective": 6.099175377646777,
                "ntoa": 2940,
                "num_observing_bins": 819,
                "white_noise_rms": 1.5569999999999999e-06,
                "red_noise": {
                    "amp": -14.9079,
                    "index": 5.71917,
                    "dur": 13.67617969689996,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            }
        },
        "J0621+1002": {
            "name": "J0621+1002",
            "ra": "06:21:22.1144",
            "dec": "+10:02:38.7354",
            "period": 0.028853861194051172,
            "period_error": 4.544649603105615e-15,
            "pdot": 4.721550584746849e-20,
            "pdot_err": 4.892178538524414e-23,
            "dispersion_measure": 36.47668927046028,
            "observations": {
                "beg": 50693.217889819316,
                "end": 55921.9531185904,
                "cadence_effective": 12.597064089601918,
                "ntoa": 637,
                "num_observing_bins": 415,
                "white_noise_rms": 1.1506e-05,
                "red_noise": {
                    "amp": -11.945,
                    "index": 2.05316,
                    "dur": 14.315496861796253,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "Parameter start = '50693.217890' does not match `beg` = '50694.170521'."
            }
        },
        "J0711-6830": {
            "name": "J0711-6830",
            "ra": "07:11:54.1891",
            "dec": "-68:30:47.4145",
            "period": 0.00549096850619231,
            "period_error": 2.4074590427626082e-17,
            "pdot": 1.4905942033818887e-20,
            "pdot_err": 5.971536192064936e-25,
            "dispersion_measure": 18.408981422347942,
            "observations": {
                "beg": 49373.57540090005,
                "end": 55619.249251341,
                "cadence_effective": 23.21499537041728,
                "ntoa": 549,
                "num_observing_bins": 269,
                "white_noise_rms": 2.1680000000000002e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "Parameter stop = '55619.249251' does not match `end` = '55618.410156'."
            }
        },
        "J0751+1807": {
            "name": "J0751+1807",
            "ra": "07:51:09.1553",
            "dec": "+18:07:38.486",
            "period": 0.0034787708392795434,
            "period_error": 1.0772679712381882e-16,
            "pdot": 7.788122062209096e-21,
            "pdot_err": 9.0027743125557e-25,
            "dispersion_measure": 30.255813480581576,
            "observations": {
                "beg": 50363.26426625611,
                "end": 55948.00226611589,
                "cadence_effective": 13.392617152754074,
                "ntoa": 1146,
                "num_observing_bins": 417,
                "white_noise_rms": 3.46e-06,
                "red_noise": {
                    "amp": -12.8936,
                    "index": 1.92753,
                    "dur": 15.290179328842642,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "Parameter `ntoa` = '1146' does not match timing file(s) '1129'.  Parameter `ntoa` = '1146' does not match timing file(s) '1129'."
            }
        },
        "J0900-3144": {
            "name": "J0900-3144",
            "ra": "09:00:43.9531",
            "dec": "-31:44:30.8951",
            "period": 0.01110964933809406,
            "period_error": 5.795349424249157e-16,
            "pdot": 4.8863112700998537e-20,
            "pdot_err": 2.2575543450477436e-23,
            "dispersion_measure": 75.69518755865363,
            "observations": {
                "beg": 54283.56806643728,
                "end": 55923.096264679465,
                "cadence_effective": 4.198777831442865,
                "ntoa": 575,
                "num_observing_bins": 390,
                "white_noise_rms": 3.4049999999999996e-06,
                "red_noise": {
                    "amp": -13.9518,
                    "index": 6.55442,
                    "dur": 4.488783568082649,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "Parameter start = '54283.568066' does not match `beg` = '54284.569754'.  Parameter stop = '55923.096265' does not match `end` = '55922.093109'."
            }
        },
        "J1012+5307": {
            "name": "J1012+5307",
            "ra": "10:12:33.4375",
            "dec": "+53:07:02.3001",
            "period": 0.005255749101970113,
            "period_error": 2.713694646131164e-17,
            "pdot": 1.7127322765432818e-20,
            "pdot_err": 1.840590517091373e-25,
            "dispersion_measure": 9.018041319526532,
            "observations": {
                "beg": 50646.197587496295,
                "end": 55925.156083590045,
                "cadence_effective": 8.255782679006346,
                "ntoa": 2910,
                "num_observing_bins": 639,
                "white_noise_rms": 1.687e-06,
                "red_noise": {
                    "amp": -13.3123,
                    "index": 1.70055,
                    "dur": 14.453000673767967,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "Parameter start = '50646.197587' does not match `beg` = '50647.209902'.  Parameter stop = '55925.156084' does not match `end` = '55922.655034'."
            }
        },
        "J1022+1001": {
            "name": "J1022+1001",
            "ra": "10:22:58.9396",
            "dec": "+10:01:50.0927",
            "period": 0.01645292995606761,
            "period_error": 9.164418766786498e-17,
            "pdot": 4.3337163237701695e-20,
            "pdot_err": 1.565240326174329e-24,
            "dispersion_measure": 10.253969035390847,
            "observations": {
                "beg": 50361.19640695335,
                "end": 55923.27759719355,
                "cadence_effective": 8.663677866417755,
                "ntoa": 1409,
                "num_observing_bins": 642,
                "white_noise_rms": 2.455e-06,
                "red_noise": {
                    "amp": 6.309573444801943e-14,
                    "index": 2.2,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '1409' does not match timing file(s) '1375'.  Parameter `ntoa` = '1409' does not match timing file(s) '1375'."
            }
        },
        "J1024-0719": {
            "name": "J1024-0719",
            "ra": "10:24:38.6754",
            "dec": "-07:19:19.4339",
            "period": 0.005162204640315339,
            "period_error": 2.1117792710895834e-16,
            "pdot": 1.8528661309621313e-20,
            "pdot_err": 1.3200440427080685e-24,
            "dispersion_measure": 6.486526408431511,
            "observations": {
                "beg": 50117.518851082634,
                "end": 55922.105425805115,
                "cadence_effective": 10.709565636019352,
                "ntoa": 918,
                "num_observing_bins": 542,
                "white_noise_rms": 5.982999999999999e-06,
                "red_noise": {
                    "amp": -14.0628,
                    "index": 5.9462,
                    "dur": 15.892091922580374,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J1045-4509": {
            "name": "J1045-4509",
            "ra": "10:45:50.187",
            "dec": "-45:09:54.1224",
            "period": 0.007474224228424147,
            "period_error": 6.117298302156739e-17,
            "pdot": 1.7665502081723016e-20,
            "pdot_err": 1.4021434752309897e-24,
            "dispersion_measure": 58.13946735895612,
            "observations": {
                "beg": 49405.51464823197,
                "end": 55619.54231225699,
                "cadence_effective": 21.50009790467858,
                "ntoa": 635,
                "num_observing_bins": 289,
                "white_noise_rms": 3.6465000000000004e-05,
                "red_noise": {
                    "amp": 2e-24,
                    "index": 3.0,
                    "freq": 0.0587,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J1455-3330": {
            "name": "J1455-3330",
            "ra": "14:55:47.9699",
            "dec": "-33:30:46.3801",
            "period": 0.007987204929332059,
            "period_error": 1.7092118931936505e-16,
            "pdot": 2.4301983857253743e-20,
            "pdot_err": 2.457184853800462e-24,
            "dispersion_measure": 13.559041251100265,
            "observations": {
                "beg": 53217.007951731284,
                "end": 55926.34014151094,
                "cadence_effective": 7.322514026331841,
                "ntoa": 1495,
                "num_observing_bins": 370,
                "white_noise_rms": 3.99e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J1600-3053": {
            "name": "J1600-3053",
            "ra": "16:00:51.9033",
            "dec": "-30:53:49.3753",
            "period": 0.0035979285100649788,
            "period_error": 9.181586638302595e-18,
            "pdot": 9.500196925550758e-21,
            "pdot_err": 2.34708739651714e-25,
            "dispersion_measure": 52.324832587096076,
            "observations": {
                "beg": 52302.00005206841,
                "end": 55919.40214446142,
                "cadence_effective": 6.903439107620243,
                "ntoa": 1697,
                "num_observing_bins": 524,
                "white_noise_rms": 1.2050000000000001e-06,
                "red_noise": {
                    "amp": 4.466835921509635e-14,
                    "index": 1.2,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            }
        },
        "J1603-7202": {
            "name": "J1603-7202",
            "ra": "16:03:35.6775",
            "dec": "-72:02:32.7298",
            "period": 0.014841952251081926,
            "period_error": 1.0730305835830664e-16,
            "pdot": 1.562478587644198e-20,
            "pdot_err": 1.4324076992434095e-24,
            "dispersion_measure": 38.053368158783975,
            "observations": {
                "beg": 50026.08941383755,
                "end": 55618.75057822062,
                "cadence_effective": 24.967237340995844,
                "ntoa": 483,
                "num_observing_bins": 224,
                "white_noise_rms": 4.873999999999999e-06,
                "red_noise": {
                    "amp": 1.2e-25,
                    "index": 2.5,
                    "freq": 0.065,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            }
        },
        "J1640+2224": {
            "name": "J1640+2224",
            "ra": "16:40:16.7448",
            "dec": "+22:24:08.8411",
            "period": 0.0031633158677603053,
            "period_error": 1.5273909519681023e-17,
            "pdot": 2.8167535942846275e-21,
            "pdot_err": 1.1787857408635561e-25,
            "dispersion_measure": 18.425210236570727,
            "observations": {
                "beg": 50459.22894835007,
                "end": 55924.38030985978,
                "cadence_effective": 14.691261724488477,
                "ntoa": 1139,
                "num_observing_bins": 372,
                "white_noise_rms": 1.971e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J1643-1224": {
            "name": "J1643-1224",
            "ra": "16:43:38.1615",
            "dec": "-12:24:58.6729",
            "period": 0.004621641525733722,
            "period_error": 2.4344674162234425e-17,
            "pdot": 1.8462457223588376e-20,
            "pdot_err": 3.368577622213947e-25,
            "dispersion_measure": 62.41141572662793,
            "observations": {
                "beg": 49421.84521650636,
                "end": 55919.32975395131,
                "cadence_effective": 9.036835239839986,
                "ntoa": 2395,
                "num_observing_bins": 719,
                "white_noise_rms": 6.1159999999999995e-06,
                "red_noise": {
                    "amp": 1.2309,
                    "index": -1.71437,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540).",
                    "source_pta": "european"
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            }
        },
        "J1713+0747": {
            "name": "J1713+0747",
            "ra": "17:13:49.5332",
            "dec": "+07:47:37.4925",
            "period": 0.004570136598154522,
            "period_error": 1.2724725339000492e-17,
            "pdot": 8.52959349057983e-21,
            "pdot_err": 7.307326898380957e-26,
            "dispersion_measure": 15.993542456375584,
            "observations": {
                "beg": 48850.02431134747,
                "end": 56598.817617020206,
                "cadence_effective": 6.791229891036577,
                "ntoa": 19972,
                "num_observing_bins": 1141,
                "white_noise_rms": 3.67e-07,
                "red_noise": {
                    "amp": -13.9529,
                    "index": 2.77167,
                    "dur": 21.21503985126005,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            }
        },
        "J1721-2457": {
            "name": "J1721-2457",
            "ra": "17:21:05.498",
            "dec": "-24:57:06.1862",
            "period": 0.0034966337834833037,
            "period_error": 1.9254744142226204e-14,
            "pdot": 5.693359844845943e-21,
            "pdot_err": 2.6052061845559933e-22,
            "dispersion_measure": 48.61107100479138,
            "observations": {
                "beg": 52076.04726392637,
                "end": 55853.63993815583,
                "cadence_effective": 25.352957545164216,
                "ntoa": 154,
                "num_observing_bins": 149,
                "white_noise_rms": 2.5716999999999998e-05,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "Parameter `ntoa` = '154' does not match timing file(s) '152'.  Parameter `ntoa` = '154' does not match timing file(s) '152'."
            }
        },
        "J1730-2304": {
            "name": "J1730-2304",
            "ra": "17:30:21.6682",
            "dec": "-23:04:31.2019",
            "period": 0.00812279804694883,
            "period_error": 3.760980209765716e-17,
            "pdot": 2.0181539718261084e-20,
            "pdot_err": 5.316565123357478e-25,
            "dispersion_measure": 9.613517949392556,
            "observations": {
                "beg": 49421.884402549535,
                "end": 55920.502582897934,
                "cadence_effective": 17.951978398752505,
                "ntoa": 576,
                "num_observing_bins": 362,
                "white_noise_rms": 2.099e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "Parameter `ntoa` = '576' does not match timing file(s) '563'.  Parameter `ntoa` = '576' does not match timing file(s) '563'."
            }
        },
        "J1732-5049": {
            "name": "J1732-5049",
            "ra": "17:32:47.7667",
            "dec": "-50:49:00.1918",
            "period": 0.005312550290550461,
            "period_error": 7.671549685397026e-17,
            "pdot": 1.4192782598005017e-20,
            "pdot_err": 2.7539636007069953e-24,
            "dispersion_measure": 56.83254389499505,
            "observations": {
                "beg": 52647.1136943171,
                "end": 55582.198007532235,
                "cadence_effective": 22.75257442324434,
                "ntoa": 242,
                "num_observing_bins": 129,
                "white_noise_rms": 3.572e-06,
                "red_noise": {
                    "amp": 3e-27,
                    "index": 2.0,
                    "freq": 0.25,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J1738+0333": {
            "name": "J1738+0333",
            "ra": "17:38:53.9664",
            "dec": "+03:33:10.8721",
            "period": 0.005850095860604765,
            "period_error": 2.0568452846887297e-14,
            "pdot": 2.4209949983358617e-20,
            "pdot_err": 3.5688809294570266e-22,
            "dispersion_measure": 33.79358677167727,
            "observations": {
                "beg": 54103.449512480096,
                "end": 55905.5170388992,
                "cadence_effective": 28.60412689705233,
                "ntoa": 206,
                "num_observing_bins": 63,
                "white_noise_rms": 2.637e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J1744-1134": {
            "name": "J1744-1134",
            "ra": "17:44:29.4075",
            "dec": "-11:34:54.6941",
            "period": 0.004074545941825143,
            "period_error": 1.7359421311306987e-17,
            "pdot": 8.934659270159983e-21,
            "pdot_err": 1.2346188105059151e-25,
            "dispersion_measure": 3.137570035023575,
            "observations": {
                "beg": 49729.125868687355,
                "end": 55925.45906753688,
                "cadence_effective": 10.396532212834776,
                "ntoa": 2589,
                "num_observing_bins": 596,
                "white_noise_rms": 1.0429999999999998e-06,
                "red_noise": {
                    "amp": -14.652,
                    "index": 4.09572,
                    "dur": 16.964635725802946,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            }
        },
        "J1751-2857": {
            "name": "J1751-2857",
            "ra": "17:51:32.6932",
            "dec": "-28:57:46.5227",
            "period": 0.003914873259444341,
            "period_error": 3.869979519227111e-14,
            "pdot": 1.0544039548345414e-20,
            "pdot_err": 7.271760091768081e-22,
            "dispersion_measure": 42.89009087772709,
            "observations": {
                "beg": 53746.429284044396,
                "end": 55836.70946090955,
                "cadence_effective": 27.503686537699412,
                "ntoa": 78,
                "num_observing_bins": 76,
                "white_noise_rms": 2.3799999999999997e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            }
        },
        "J1801-1417": {
            "name": "J1801-1417",
            "ra": "18:01:51.0733",
            "dec": "-14:17:34.5282",
            "period": 0.0036250967171702645,
            "period_error": 3.808584316305036e-15,
            "pdot": 5.211302622910007e-21,
            "pdot_err": 9.596776772089764e-23,
            "dispersion_measure": 57.21972763095566,
            "observations": {
                "beg": 54184.23589325437,
                "end": 55920.554071140185,
                "cadence_effective": 20.6704306891169,
                "ntoa": 86,
                "num_observing_bins": 84,
                "white_noise_rms": 4.567e-06,
                "red_noise": {
                    "amp": -12.2171,
                    "index": 2.23779,
                    "dur": 4.7537800900364475,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J1802-2124": {
            "name": "J1802-2124",
            "ra": "18:02:05.3352",
            "dec": "-21:24:03.6593",
            "period": 0.01264759379237855,
            "period_error": 1.6618786016156084e-15,
            "pdot": 7.297239129149507e-20,
            "pdot_err": 7.177883451423196e-23,
            "dispersion_measure": 149.62342038153295,
            "observations": {
                "beg": 54188.21842679868,
                "end": 55916.51637778204,
                "cadence_effective": 25.974450755944748,
                "ntoa": 438,
                "num_observing_bins": 66,
                "white_noise_rms": 4.099e-06,
                "red_noise": {
                    "amp": -12.2516,
                    "index": 1.75304,
                    "dur": 4.731821905498591,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "Parameter stop = '55916.516378' does not match `end` = '55902.547090'.  Parameter `ntoa` = '438' does not match timing file(s) '433'.  Parameter `ntoa` = '438' does not match timing file(s) '433'."
            }
        },
        "J1804-2717": {
            "name": "J1804-2717",
            "ra": "18:04:21.1331",
            "dec": "-27:17:31.3304",
            "period": 0.009343030844568856,
            "period_error": 2.9805869407853615e-14,
            "pdot": 4.0391252394069483e-20,
            "pdot_err": 6.460359983863698e-22,
            "dispersion_measure": 24.615737914780517,
            "observations": {
                "beg": 53747.43599154267,
                "end": 55914.52617157748,
                "cadence_effective": 29.6861394525318,
                "ntoa": 78,
                "num_observing_bins": 73,
                "white_noise_rms": 4.396e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "Parameter `ntoa` = '78' does not match timing file(s) '76'.  Parameter `ntoa` = '78' does not match timing file(s) '76'."
            }
        },
        "J1824-2452A": {
            "name": "J1824-2452A",
            "ra": "18:24:32.0079",
            "dec": "-24:52:10.8389",
            "period": 0.0030543155922712994,
            "period_error": 4.322554411611045e-17,
            "pdot": 1.6188394246439332e-18,
            "pdot_err": 3.1828885163414277e-24,
            "dispersion_measure": 119.89052063369243,
            "observations": {
                "beg": 53518.8353018612,
                "end": 55619.08502638286,
                "cadence_effective": 16.032425072423482,
                "ntoa": 302,
                "num_observing_bins": 131,
                "white_noise_rms": 5.9579999999999995e-06,
                "red_noise": {
                    "amp": -12.6165,
                    "index": 2.23127,
                    "dur": 5.750170361455601,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "Parameter `ntoa` = '302' does not match timing file(s) '298'.  Parameter `ntoa` = '302' does not match timing file(s) '298'."
            }
        },
        "J1843-1113": {
            "name": "J1843-1113",
            "ra": "18:43:41.2619",
            "dec": "-11:13:31.0687",
            "period": 0.0018456663232097844,
            "period_error": 9.175657766503235e-16,
            "pdot": 9.546288795567379e-21,
            "pdot_err": 1.57630490588796e-23,
            "dispersion_measure": 59.96461699461703,
            "observations": {
                "beg": 53156.21138429767,
                "end": 56331.49698052809,
                "cadence_effective": 18.678138801287382,
                "ntoa": 186,
                "num_observing_bins": 170,
                "white_noise_rms": 1.689e-06,
                "red_noise": {
                    "amp": -12.7253,
                    "index": 1.67934,
                    "dur": 8.69345816900869,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J1853+1303": {
            "name": "J1853+1303",
            "ra": "18:53:57.3188",
            "dec": "+13:03:44.0689",
            "period": 0.004091797445653356,
            "period_error": 5.897930672270663e-16,
            "pdot": 8.720452975424056e-21,
            "pdot_err": 9.782758434356299e-24,
            "dispersion_measure": 30.54199029409933,
            "observations": {
                "beg": 53370.66464349323,
                "end": 55922.80453875712,
                "cadence_effective": 24.778037817968247,
                "ntoa": 566,
                "num_observing_bins": 103,
                "white_noise_rms": 1.0889999999999999e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J1857+0943": {
            "name": "J1857+0943",
            "ra": "18:57:36.3906",
            "dec": "+09:43:17.2072",
            "period": 0.005362100548700795,
            "period_error": 1.3160159127557884e-17,
            "pdot": 1.783920569773316e-20,
            "pdot_err": 1.7682431291017386e-25,
            "dispersion_measure": 13.299327716726971,
            "observations": {
                "beg": 46435.6826459885,
                "end": 55917.3564741135,
                "cadence_effective": 15.07023294277207,
                "ntoa": 1641,
                "num_observing_bins": 629,
                "white_noise_rms": 8.789999999999999e-06,
                "red_noise": {
                    "amp": 5.0118723362727144e-14,
                    "index": 2.6,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "Parameter start = '46435.682646' does not match `beg` = '46437.183433'.  Parameter stop = '55917.356474' does not match `end` = '55916.359954'."
            }
        },
        "J1909-3744": {
            "name": "J1909-3744",
            "ra": "19:09:47.4336",
            "dec": "-37:44:14.5157",
            "period": 0.002947108069766617,
            "period_error": 7.091117440606411e-19,
            "pdot": 1.402547308718325e-20,
            "pdot_err": 7.260027907882624e-27,
            "dispersion_measure": 10.39073507054145,
            "observations": {
                "beg": 53042.07177479344,
                "end": 56980.25336248468,
                "cadence_effective": 6.563635979485395,
                "ntoa": 2623,
                "num_observing_bins": 600,
                "white_noise_rms": 2.38e-07,
                "red_noise": {
                    "amp": 8.71e-30,
                    "index": 2.0,
                    "freq": 0.5,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            }
        },
        "J1910+1256": {
            "name": "J1910+1256",
            "ra": "19:10:09.7014",
            "dec": "+12:56:25.4871",
            "period": 0.004983584018671506,
            "period_error": 6.741128413496194e-16,
            "pdot": 9.661152714651984e-21,
            "pdot_err": 9.046677597347077e-24,
            "dispersion_measure": 38.09011950385228,
            "observations": {
                "beg": 53370.729897605415,
                "end": 55886.87621170857,
                "cadence_effective": 25.674962388807717,
                "ntoa": 597,
                "num_observing_bins": 98,
                "white_noise_rms": 3.021e-06,
                "red_noise": {
                    "amp": -14.1257,
                    "index": 5.9548,
                    "dur": 6.888833166606862,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            }
        },
        "J1911+1347": {
            "name": "J1911+1347",
            "ra": "19:11:55.2047",
            "dec": "+13:47:34.3839",
            "period": 0.0046259625397944,
            "period_error": 7.0886936137103416e-15,
            "pdot": 1.6258851373686403e-20,
            "pdot_err": 2.5482428437255364e-22,
            "dispersion_measure": 30.983641428896334,
            "observations": {
                "beg": 54092.55327619142,
                "end": 55868.67779903522,
                "cadence_effective": 41.30522146148368,
                "ntoa": 45,
                "num_observing_bins": 43,
                "white_noise_rms": 6.68e-07,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            }
        },
        "J1911-1114": {
            "name": "J1911-1114",
            "ra": "19:11:49.2823",
            "dec": "-11:14:22.4809",
            "period": 0.0036257456331028914,
            "period_error": 2.32615466732908e-14,
            "pdot": 1.412847992022084e-20,
            "pdot_err": 5.914056811536462e-22,
            "dispersion_measure": 31.027391643338575,
            "observations": {
                "beg": 53815.29650944678,
                "end": 55880.5114052277,
                "cadence_effective": 25.815161197261567,
                "ntoa": 81,
                "num_observing_bins": 80,
                "white_noise_rms": 5.232e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J1918-0642": {
            "name": "J1918-0642",
            "ra": "19:18:48.0331",
            "dec": "-06:42:34.8898",
            "period": 0.00764587288746041,
            "period_error": 7.50354541274733e-17,
            "pdot": 2.5692251921145534e-20,
            "pdot_err": 9.689524525984574e-25,
            "dispersion_measure": 26.60700054045587,
            "observations": {
                "beg": 52095.106638977544,
                "end": 55914.63496815198,
                "cadence_effective": 14.57834476784138,
                "ntoa": 1522,
                "num_observing_bins": 262,
                "white_noise_rms": 1.485e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J1939+2134": {
            "name": "J1939+2134",
            "ra": "19:39:38.5612",
            "dec": "+21:34:59.1257",
            "period": 0.0015578065610856893,
            "period_error": 4.011905394637274e-17,
            "pdot": 1.0510966781475594e-19,
            "pdot_err": 1.1399414654356707e-25,
            "dispersion_measure": 71.02530255472482,
            "observations": {
                "beg": 46024.823977906795,
                "end": 55924.352719008275,
                "cadence_effective": 6.879450132801584,
                "ntoa": 3905,
                "num_observing_bins": 1439,
                "white_noise_rms": 6.7162e-05,
                "red_noise": {
                    "amp": -14.2907,
                    "index": 6.46562,
                    "dur": 27.103432556061545,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            }
        },
        "J1955+2908": {
            "name": "J1955+2908",
            "ra": "19:55:27.8757",
            "dec": "+29:08:43.4591",
            "period": 0.006133166606619584,
            "period_error": 1.0744147291155889e-16,
            "pdot": 2.973066574801018e-20,
            "pdot_err": 3.043639762143949e-24,
            "dispersion_measure": 104.46602422967284,
            "observations": {
                "beg": 53798.36385319815,
                "end": 55918.78438929812,
                "cadence_effective": 17.100149484677228,
                "ntoa": 319,
                "num_observing_bins": 124,
                "white_noise_rms": 4.99e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J2010-1323": {
            "name": "J2010-1323",
            "ra": "20:10:45.9206",
            "dec": "-13:23:56.0673",
            "period": 0.005223271097219382,
            "period_error": 4.006252800942106e-16,
            "pdot": 4.825744053817404e-21,
            "pdot_err": 1.3119215951723233e-23,
            "dispersion_measure": 22.177801916452697,
            "observations": {
                "beg": 54086.59814430025,
                "end": 55917.517953492024,
                "cadence_effective": 7.208337831463695,
                "ntoa": 296,
                "num_observing_bins": 254,
                "white_noise_rms": 1.941e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J2019+2425": {
            "name": "J2019+2425",
            "ra": "20:19:31.9409",
            "dec": "+24:25:15.0123",
            "period": 0.0039345241444146825,
            "period_error": 3.392417410043754e-14,
            "pdot": 6.2363029263846236e-21,
            "pdot_err": 7.649660539732869e-22,
            "dispersion_measure": 17.144717349554483,
            "observations": {
                "beg": 53446.36578579203,
                "end": 55920.84888889063,
                "cadence_effective": 32.99308137464803,
                "ntoa": 80,
                "num_observing_bins": 75,
                "white_noise_rms": 8.749e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J2033+1734": {
            "name": "J2033+1734",
            "ra": "20:33:27.5142",
            "dec": "+17:34:58.5243",
            "period": 0.005948957630723495,
            "period_error": 2.0904233343371976e-14,
            "pdot": 1.0484388363249725e-20,
            "pdot_err": 5.060739620716548e-22,
            "dispersion_measure": 25.030878504138602,
            "observations": {
                "beg": 53894.14101133852,
                "end": 55917.73542982561,
                "cadence_effective": 16.18873934789677,
                "ntoa": 130,
                "num_observing_bins": 125,
                "white_noise_rms": 1.3335e-05,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J2124-3358": {
            "name": "J2124-3358",
            "ra": "21:24:43.8478",
            "dec": "-33:58:44.9187",
            "period": 0.004931114943985306,
            "period_error": 2.669429910943101e-17,
            "pdot": 2.0571045179843715e-20,
            "pdot_err": 3.934113165785211e-25,
            "dispersion_measure": 4.598794933255906,
            "observations": {
                "beg": 49489.89163316692,
                "end": 55924.613726948555,
                "cadence_effective": 10.165427678823098,
                "ntoa": 1115,
                "num_observing_bins": 633,
                "white_noise_rms": 2.9789999999999998e-06,
                "red_noise": {
                    "amp": 2e-25,
                    "index": 3.5,
                    "freq": 0.06,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J2129-5721": {
            "name": "J2129-5721",
            "ra": "21:29:22.767",
            "dec": "-57:21:14.2118",
            "period": 0.0037263484838672293,
            "period_error": 1.1675527497613408e-17,
            "pdot": 2.085316017110875e-20,
            "pdot_err": 3.1003508861615945e-25,
            "dispersion_measure": 31.851598573650477,
            "observations": {
                "beg": 49987.39105824634,
                "end": 55618.26477056934,
                "cadence_effective": 25.829685703366195,
                "ntoa": 447,
                "num_observing_bins": 218,
                "white_noise_rms": 1.161e-06,
                "red_noise": {
                    "amp": 1e-27,
                    "index": 1.0,
                    "freq": 0.0648,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J2145-0750": {
            "name": "J2145-0750",
            "ra": "21:45:50.4606",
            "dec": "-07:50:18.4878",
            "period": 0.01605242391938106,
            "period_error": 5.4653669374823335e-17,
            "pdot": 2.9787510787638984e-20,
            "pdot_err": 6.164109775319475e-25,
            "dispersion_measure": 8.997641697531547,
            "observations": {
                "beg": 49517.86358795731,
                "end": 55922.63773650499,
                "cadence_effective": 9.202261707683448,
                "ntoa": 2347,
                "num_observing_bins": 696,
                "white_noise_rms": 3.8019999999999998e-06,
                "red_noise": {
                    "amp": -13.0339,
                    "index": 0.450459,
                    "dur": 17.535315944004598,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  "
                }
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            }
        },
        "J2229+2643": {
            "name": "J2229+2643",
            "ra": "22:29:50.8854",
            "dec": "+26:43:57.681",
            "period": 0.002977819341625715,
            "period_error": 1.1782430302922378e-16,
            "pdot": 1.5047709172550008e-21,
            "pdot_err": 9.079707682145943e-24,
            "dispersion_measure": 22.66852897025845,
            "observations": {
                "beg": 53790.48947556179,
                "end": 55920.90597815604,
                "cadence_effective": 10.705600515549026,
                "ntoa": 234,
                "num_observing_bins": 199,
                "white_noise_rms": 3.83e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J2317+1439": {
            "name": "J2317+1439",
            "ra": "23:17:09.2366",
            "dec": "+14:39:31.2563",
            "period": 0.003445251125644879,
            "period_error": 3.625329169812801e-17,
            "pdot": 2.430306932704053e-21,
            "pdot_err": 5.953149747147692e-25,
            "dispersion_measure": 21.899774685441507,
            "observations": {
                "beg": 50458.76818449287,
                "end": 55917.71414504967,
                "cadence_effective": 16.10307952966611,
                "ntoa": 867,
                "num_observing_bins": 339,
                "white_noise_rms": 7.098e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        },
        "J2322+2057": {
            "name": "J2322+2057",
            "ra": "23:22:22.3352",
            "dec": "+20:57:02.677",
            "period": 0.004808428289445469,
            "period_error": 7.299080665615405e-15,
            "pdot": 1.0013648611390548e-20,
            "pdot_err": 1.6582154269886226e-22,
            "dispersion_measure": 13.546478012684869,
            "observations": {
                "beg": 53916.19845695361,
                "end": 55920.96923428075,
                "cadence_effective": 16.16749013973505,
                "ntoa": 199,
                "num_observing_bins": 124,
                "white_noise_rms": 6.926e-06,
                "red_noise": null
            },
            "pta": [
                "IPTA_0"
            ],
            "notes": {
                "IPTA_0": ""
            }
        }
    },
    "mbhmergers_version": "v1.6-195-g6fa9a96"
}

==> anc/ipta_prime.json <==
{
    "name": "IPTA_Prime_auto_best",
    "scale_noise": 1.0,
    "num_pulsars": 49,
    "num_pairs": 1176,
    "num_toas": 230368,
    "num_observing_bins": 40437,
    "num_red_pulsars": 27,
    "created": "2017-04-12 15:22:01.351680",
    "script": "/Users/lzkelley/Research/working/arepo/illustris/mbh-mergers/mbhmergers/gwb/specs/international/parser_international.py",
    "description": "Using auto-calibration.  Using best available parameters.Using average cadence.  Observing bin size: 1.0 [days].",
    "description_units": {
        "period": "seconds",
        "observations": {
            "beg": "MJD",
            "end": "MJD",
            "cadence_effective": "days",
            "white_noise_rms": "seconds"
        }
    },
    "expansion": {
        "interval": 5259600.0,
        "noise_rms": 2.5e-07,
        "description": "Specifications for future expansion [Taylor+2016].  Interval between new pulsars added [sec] and noise rms for each [sec]."
    },
    "pulsars": {
        "J0030+0451": {
            "name": "J0030+0451",
            "ra": "00:30:27.4284",
            "dec": "+04:51:39.7071",
            "period": 0.004865453286351945,
            "period_error": 1.5421578928771463e-17,
            "pdot": 1.0172526024925749e-20,
            "pdot_err": 2.676948092953314e-25,
            "dispersion_measure": 4.3224223722520305,
            "observations": {
                "beg": 51275.53498586523,
                "end": 56779.39078917674,
                "cadence_effective": 8.42856784580629,
                "ntoa": 4646,
                "num_observing_bins": 1232,
                "white_noise_rms": 7.8864e-07,
                "red_noise": {
                    "amp": -14.4718,
                    "index": 5.12963,
                    "dur": 12.728838084239255,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "nanograv_prime",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '726' does not match timing file(s) '907', using latter value timing files value.  Parameter `ntoa` = '726' does not match timing file(s) '907', using latter value timing files value.",
                "NANOGrav_Prime": "",
                "IPTA_0": "Parameter `ntoa` = '1271' does not match timing file(s) '1250'.  Parameter `ntoa` = '1271' does not match timing file(s) '1250'."
            },
            "source_pta": "european"
        },
        "J0034-0534": {
            "name": "J0034-0534",
            "ra": "00:34:21.8343",
            "dec": "-05:34:36.7233",
            "period": 0.001877181885831616,
            "period_error": 4.045999915662301e-17,
            "pdot": 4.9755159207317535e-21,
            "pdot_err": 2.860744113087942e-25,
            "dispersion_measure": 13.753687868448234,
            "observations": {
                "beg": 51770.20386114095,
                "end": 56705.61232154067,
                "cadence_effective": 26.391244793898878,
                "ntoa": 544,
                "num_observing_bins": 316,
                "white_noise_rms": 2.4138659999999997e-05,
                "red_noise": null
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J0218+4232": {
            "name": "J0218+4232",
            "ra": "02:18:06.3573",
            "dec": "+42:32:17.3826",
            "period": 0.0023230905315121553,
            "period_error": 2.36474159514603e-17,
            "pdot": 7.739485527108301e-20,
            "pdot_err": 2.273620158233352e-25,
            "dispersion_measure": 61.25227307720612,
            "observations": {
                "beg": 50370.99343885866,
                "end": 56786.731418225085,
                "cadence_effective": 8.72889384947813,
                "ntoa": 2201,
                "num_observing_bins": 1325,
                "white_noise_rms": 3.094454162047698e-05,
                "red_noise": null
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '1001' does not match timing file(s) '1196', using latter value timing files value.  Parameter `ntoa` = '1001' does not match timing file(s) '1196', using latter value timing files value.",
                "IPTA_0": "Parameter `ntoa` = '1005' does not match timing file(s) '1006'.  Parameter `ntoa` = '1005' does not match timing file(s) '1006'."
            },
            "source_pta": "european"
        },
        "J0610-2100": {
            "name": "J0610-2100",
            "ra": "06:10:13.5955",
            "dec": "-21:00:27.9313",
            "period": 0.0038613247661917443,
            "period_error": 3.642764309903898e-17,
            "pdot": 1.2332169770651043e-20,
            "pdot_err": 1.5625748878924204e-24,
            "dispersion_measure": 60.637017456330305,
            "observations": {
                "beg": 54270.49354402461,
                "end": 56791.53656615775,
                "cadence_effective": 10.289958916668429,
                "ntoa": 1395,
                "num_observing_bins": 387,
                "white_noise_rms": 1.7636747836074793e-05,
                "red_noise": null
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '351' does not match timing file(s) '1048', using latter value timing files value.  Parameter `ntoa` = '351' does not match timing file(s) '1048', using latter value timing files value.",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J0613-0200": {
            "name": "J0613-0200",
            "ra": "06:13:43.9757",
            "dec": "-02:00:47.2254",
            "period": 0.003061844088094607,
            "period_error": 4.097451361151353e-18,
            "pdot": 9.59000387611648e-21,
            "pdot_err": 2.7435989029715316e-26,
            "dispersion_measure": 38.78136141390257,
            "observations": {
                "beg": 50931.71737567392,
                "end": 56795.59389676621,
                "cadence_effective": 6.099175377646777,
                "ntoa": 12599,
                "num_observing_bins": 2015,
                "white_noise_rms": 1.017e-07,
                "red_noise": {
                    "amp": -14.9079,
                    "index": 5.71917,
                    "dur": 13.67617969689996,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "nanograv_prime",
                "parkes",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '1167' does not match timing file(s) '1369', using latter value timing files value.  Parameter `ntoa` = '1167' does not match timing file(s) '1369', using latter value timing files value.",
                "NANOGrav_Prime": "",
                "Parkes": "Parameter stop = '55619.299948' does not match `end` = '55618.463426'.  Parameter `ntoa` = '639' does not match timing file(s) '629'.  Parameter `ntoa` = '639' does not match timing file(s) '629'.",
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            },
            "source_pta": "european"
        },
        "J0621+1002": {
            "name": "J0621+1002",
            "ra": "06:21:22.1143",
            "dec": "+10:02:38.7357",
            "period": 0.02885386119405358,
            "period_error": 2.190112505301868e-15,
            "pdot": 4.7274157534896484e-20,
            "pdot_err": 7.890558559039013e-23,
            "dispersion_measure": 36.37624104647632,
            "observations": {
                "beg": 50693.217889819316,
                "end": 56780.64598578426,
                "cadence_effective": 9.068297515866172,
                "ntoa": 1319,
                "num_observing_bins": 889,
                "white_noise_rms": 4.668635910988292e-05,
                "red_noise": {
                    "amp": -11.945,
                    "index": 2.05316,
                    "dur": 14.315496861796253,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "ipta_0"
                }
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '638' does not match timing file(s) '682', using latter value timing files value.  Parameter `ntoa` = '638' does not match timing file(s) '682', using latter value timing files value.",
                "IPTA_0": "Parameter start = '50693.217890' does not match `beg` = '50694.170521'."
            },
            "source_pta": "european"
        },
        "J0751+1807": {
            "name": "J0751+1807",
            "ra": "07:51:09.1554",
            "dec": "+18:07:38.4882",
            "period": 0.0034787708392793357,
            "period_error": 1.0774246942182168e-17,
            "pdot": 7.787292673955943e-21,
            "pdot_err": 7.669952775858455e-26,
            "dispersion_measure": 30.241334485079886,
            "observations": {
                "beg": 50363.26426625611,
                "end": 56793.67674445361,
                "cadence_effective": 11.544724377374328,
                "ntoa": 2637,
                "num_observing_bins": 974,
                "white_noise_rms": 1.3087732188485889e-05,
                "red_noise": {
                    "amp": -12.8936,
                    "index": 1.92753,
                    "dur": 15.290179328842642,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '3262' does not match timing file(s) '1491', using latter value timing files value.  Parameter `ntoa` = '3262' does not match timing file(s) '1491', using latter value timing files value.",
                "IPTA_0": "Parameter `ntoa` = '1146' does not match timing file(s) '1129'.  Parameter `ntoa` = '1146' does not match timing file(s) '1129'."
            },
            "source_pta": "european"
        },
        "J0900-3144": {
            "name": "J0900-3144",
            "ra": "09:00:43.9531",
            "dec": "-31:44:30.8951",
            "period": 0.011109649338093983,
            "period_error": 4.7559990517074724e-17,
            "pdot": 4.8871427395431876e-20,
            "pdot_err": 2.1255187790090058e-24,
            "dispersion_measure": 75.70042387051413,
            "observations": {
                "beg": 54283.56806643728,
                "end": 56793.708981382995,
                "cadence_effective": 4.198777831442865,
                "ntoa": 1450,
                "num_observing_bins": 980,
                "white_noise_rms": 5.34038e-06,
                "red_noise": {
                    "amp": -13.9518,
                    "index": 6.55442,
                    "dur": 4.488783568082649,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": "Parameter start = '54283.568066' does not match `beg` = '54284.569754'.  Parameter stop = '55923.096265' does not match `end` = '55922.093109'."
            },
            "source_pta": "european"
        },
        "J1012+5307": {
            "name": "J1012+5307",
            "ra": "10:12:33.4375",
            "dec": "+53:07:02.3",
            "period": 0.005255749101970141,
            "period_error": 7.402182606810085e-18,
            "pdot": 1.7127330829124527e-20,
            "pdot_err": 3.954031742393948e-26,
            "dispersion_measure": 9.02383086835825,
            "observations": {
                "beg": 50646.197587496295,
                "end": 56794.76731693277,
                "cadence_effective": 7.901744749720567,
                "ntoa": 16364,
                "num_observing_bins": 1563,
                "white_noise_rms": 1.3206000000000001e-06,
                "red_noise": {
                    "amp": -13.3123,
                    "index": 1.70055,
                    "dur": 14.453000673767967,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "ipta_0"
                }
            },
            "pta": [
                "European",
                "nanograv_prime",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "",
                "IPTA_0": "Parameter start = '50646.197587' does not match `beg` = '50647.209902'.  Parameter stop = '55925.156084' does not match `end` = '55922.655034'."
            },
            "source_pta": "european"
        },
        "J1022+1001": {
            "name": "J1022+1001",
            "ra": "10:22:58.9382",
            "dec": "+10:01:50.0412",
            "period": 0.01645292995606789,
            "period_error": 3.01999809172613e-17,
            "pdot": 4.333978216795192e-20,
            "pdot_err": 2.746409985079805e-25,
            "dispersion_measure": 10.245796323795304,
            "observations": {
                "beg": 50361.19640695335,
                "end": 56767.84413400833,
                "cadence_effective": 8.663677866417755,
                "ntoa": 2856,
                "num_observing_bins": 1442,
                "white_noise_rms": 1.756e-07,
                "red_noise": {
                    "amp": 6.309573444801943e-14,
                    "index": 2.2,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "parkes",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "Parkes": "Parameter `ntoa` = '615' does not match timing file(s) '605'.  Parameter `ntoa` = '615' does not match timing file(s) '605'.",
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '1409' does not match timing file(s) '1375'.  Parameter `ntoa` = '1409' does not match timing file(s) '1375'."
            },
            "source_pta": "european"
        },
        "J1024-0719": {
            "name": "J1024-0719",
            "ra": "10:24:38.6754",
            "dec": "-07:19:19.4343",
            "period": 0.005162204640315557,
            "period_error": 2.652132702471736e-17,
            "pdot": 1.8534031362208748e-20,
            "pdot_err": 2.870207453907435e-25,
            "dispersion_measure": 6.391284156562699,
            "observations": {
                "beg": 50117.518851082634,
                "end": 56764.85793324561,
                "cadence_effective": 10.709565636019352,
                "ntoa": 7046,
                "num_observing_bins": 1329,
                "white_noise_rms": 1.04e-06,
                "red_noise": {
                    "amp": -14.0628,
                    "index": 5.9462,
                    "dur": 15.892091922580374,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "nanograv_prime",
                "parkes",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  Parameter `ntoa` = '427' does not match timing file(s) '562', using latter value timing files value.  Parameter `ntoa` = '427' does not match timing file(s) '562', using latter value timing files value.",
                "NANOGrav_Prime": "",
                "Parkes": "",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J1455-3330": {
            "name": "J1455-3330",
            "ra": "14:55:47.9699",
            "dec": "-33:30:46.3804",
            "period": 0.007987204929332107,
            "period_error": 3.020969872364671e-17,
            "pdot": 2.4302819365297848e-20,
            "pdot_err": 6.380424750184646e-25,
            "dispersion_measure": 13.562312399038323,
            "observations": {
                "beg": 53217.007951731284,
                "end": 56752.07151360009,
                "cadence_effective": 7.322514026331841,
                "ntoa": 7148,
                "num_observing_bins": 933,
                "white_noise_rms": 2.58168e-06,
                "red_noise": null
            },
            "pta": [
                "European",
                "nanograv_prime",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J1600-3053": {
            "name": "J1600-3053",
            "ra": "16:00:51.9033",
            "dec": "-30:53:49.3756",
            "period": 0.003597928510064932,
            "period_error": 2.7587481276645986e-17,
            "pdot": 9.50122176261057e-21,
            "pdot_err": 1.516427274107728e-25,
            "dispersion_measure": 52.318269747442535,
            "observations": {
                "beg": 52301.977611113805,
                "end": 56795.01103145831,
                "cadence_effective": 6.486888610859312,
                "ntoa": 11156,
                "num_observing_bins": 1342,
                "white_noise_rms": 7.79e-08,
                "red_noise": {
                    "amp": 4.466835921509635e-14,
                    "index": 1.2,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "nanograv_prime",
                "parkes",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "",
                "Parkes": "Parameter `ntoa` = '715' does not match timing file(s) '704'.  Parameter `ntoa` = '715' does not match timing file(s) '704'.",
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            },
            "source_pta": "european"
        },
        "J1640+2224": {
            "name": "J1640+2224",
            "ra": "16:40:16.7448",
            "dec": "+22:24:08.8408",
            "period": 0.0031633158677603535,
            "period_error": 1.2008916114585708e-17,
            "pdot": 2.81700259012565e-21,
            "pdot_err": 8.04351930507671e-26,
            "dispersion_measure": 18.417261438082075,
            "observations": {
                "beg": 50459.22894835007,
                "end": 56761.013367459476,
                "cadence_effective": 14.0,
                "ntoa": 4313,
                "num_observing_bins": 870,
                "white_noise_rms": 5.8776e-07,
                "red_noise": null
            },
            "pta": [
                "European",
                "nanograv_prime",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J1643-1224": {
            "name": "J1643-1224",
            "ra": "16:43:38.1615",
            "dec": "-12:24:58.6739",
            "period": 0.004621641525733255,
            "period_error": 1.3704199734611092e-17,
            "pdot": 1.8460444341601208e-20,
            "pdot_err": 1.8537180629815363e-25,
            "dispersion_measure": 62.40488175566863,
            "observations": {
                "beg": 49421.84421650636,
                "end": 56778.08415484652,
                "cadence_effective": 9.036835239839986,
                "ntoa": 10771,
                "num_observing_bins": 1716,
                "white_noise_rms": 2.798e-07,
                "red_noise": {
                    "amp": 1.2309,
                    "index": -1.71437,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540).",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "nanograv_prime",
                "parkes",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "Parameter start = '53291.908000' does not match `beg` = '53292.915418'.",
                "Parkes": "Parameter `ntoa` = '488' does not match timing file(s) '477'.  Parameter `ntoa` = '488' does not match timing file(s) '477'.",
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            },
            "source_pta": "european"
        },
        "J1713+0747": {
            "name": "J1713+0747",
            "ra": "17:13:49.5332",
            "dec": "+07:47:37.4926",
            "period": 0.004570136598154517,
            "period_error": 1.0272622248679368e-18,
            "pdot": 8.529638454321076e-21,
            "pdot_err": 8.32246076844179e-27,
            "dispersion_measure": 15.992639952212492,
            "observations": {
                "beg": 48850.02431134747,
                "end": 56810.015933452596,
                "cadence_effective": 6.791229891036577,
                "ntoa": 37616,
                "num_observing_bins": 2441,
                "white_noise_rms": 3.7500000000000005e-08,
                "red_noise": {
                    "amp": -13.9529,
                    "index": 2.77167,
                    "dur": 21.21503985126005,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "nanograv_prime",
                "parkes",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "",
                "Parkes": "Parameter `ntoa` = '622' does not match timing file(s) '612'.  Parameter `ntoa` = '622' does not match timing file(s) '612'.",
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            },
            "source_pta": "european"
        },
        "J1721-2457": {
            "name": "J1721-2457",
            "ra": "17:21:05.4982",
            "dec": "-24:57:06.1365",
            "period": 0.0034966337834658238,
            "period_error": 1.8480765114701386e-16,
            "pdot": 5.543509550797099e-21,
            "pdot_err": 3.910680640923777e-24,
            "dispersion_measure": 48.252,
            "observations": {
                "beg": 52076.04726392637,
                "end": 56737.211902706986,
                "cadence_effective": 25.352957545164216,
                "ntoa": 307,
                "num_observing_bins": 298,
                "white_noise_rms": 3.687024655078585e-05,
                "red_noise": null
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": "Parameter `ntoa` = '154' does not match timing file(s) '152'.  Parameter `ntoa` = '154' does not match timing file(s) '152'."
            },
            "source_pta": "european"
        },
        "J1730-2304": {
            "name": "J1730-2304",
            "ra": "17:30:21.6683",
            "dec": "-23:04:31.1817",
            "period": 0.008122798046949126,
            "period_error": 3.795639641279608e-17,
            "pdot": 2.0183478171225197e-20,
            "pdot_err": 7.853166269003276e-25,
            "dispersion_measure": 9.618989952327347,
            "observations": {
                "beg": 49421.884402549535,
                "end": 56830.91805588376,
                "cadence_effective": 17.951978398752505,
                "ntoa": 1234,
                "num_observing_bins": 825,
                "white_noise_rms": 1.932e-07,
                "red_noise": null
            },
            "pta": [
                "European",
                "parkes",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "Parkes": "",
                "IPTA_0": "Parameter `ntoa` = '576' does not match timing file(s) '563'.  Parameter `ntoa` = '576' does not match timing file(s) '563'."
            },
            "source_pta": "european"
        },
        "J1738+0333": {
            "name": "J1738+0333",
            "ra": "17:38:53.9664",
            "dec": "+03:33:10.8721",
            "period": 0.0058500958606091304,
            "period_error": 5.0864403423313925e-17,
            "pdot": 2.4114817071351984e-20,
            "pdot_err": 2.072910151078877e-24,
            "dispersion_measure": 33.79265201340659,
            "observations": {
                "beg": 54103.449512480096,
                "end": 56780.11057255894,
                "cadence_effective": 14.0,
                "ntoa": 3239,
                "num_observing_bins": 227,
                "white_noise_rms": 1.14576e-06,
                "red_noise": null
            },
            "pta": [
                "European",
                "nanograv_prime",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J1744-1134": {
            "name": "J1744-1134",
            "ra": "17:44:29.4075",
            "dec": "-11:34:54.6945",
            "period": 0.0040745459418251705,
            "period_error": 8.237068827043315e-18,
            "pdot": 8.934820042263759e-21,
            "pdot_err": 4.286009578366263e-26,
            "dispersion_measure": 3.131131425437078,
            "observations": {
                "beg": 49729.12486868736,
                "end": 56761.16582849268,
                "cadence_effective": 10.396532212834776,
                "ntoa": 12681,
                "num_observing_bins": 1411,
                "white_noise_rms": 5.490000000000001e-08,
                "red_noise": {
                    "amp": -14.652,
                    "index": 4.09572,
                    "dur": 16.964635725802946,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "nanograv_prime",
                "parkes",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "",
                "Parkes": "",
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            },
            "source_pta": "european"
        },
        "J1751-2857": {
            "name": "J1751-2857",
            "ra": "17:51:32.6932",
            "dec": "-28:57:46.5208",
            "period": 0.003914873259433264,
            "period_error": 5.297112786893776e-17,
            "pdot": 1.1228900243292362e-20,
            "pdot_err": 1.6010689896519125e-24,
            "dispersion_measure": 42.79064223672977,
            "observations": {
                "beg": 53746.429283999074,
                "end": 56782.12368830669,
                "cadence_effective": 21.228632197955346,
                "ntoa": 224,
                "num_observing_bins": 219,
                "white_noise_rms": 1.271077947112607e-05,
                "red_noise": null
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            },
            "source_pta": "european"
        },
        "J1801-1417": {
            "name": "J1801-1417",
            "ra": "18:01:51.0733",
            "dec": "-14:17:34.5284",
            "period": 0.003625096717168158,
            "period_error": 5.80262407632053e-17,
            "pdot": 5.306273572737897e-21,
            "pdot_err": 2.3476506356678823e-24,
            "dispersion_measure": 57.2847608168499,
            "observations": {
                "beg": 54184.23589325437,
                "end": 56782.269298951294,
                "cadence_effective": 20.125711019650964,
                "ntoa": 216,
                "num_observing_bins": 212,
                "white_noise_rms": 1.279579828231824e-05,
                "red_noise": {
                    "amp": -12.2171,
                    "index": 2.23779,
                    "dur": 4.7537800900364475,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J1802-2124": {
            "name": "J1802-2124",
            "ra": "18:02:05.3353",
            "dec": "-21:24:03.659",
            "period": 0.012647593792378002,
            "period_error": 8.481239044080252e-17,
            "pdot": 7.293780791889075e-20,
            "pdot_err": 3.2830784136662956e-24,
            "dispersion_measure": 149.59251086230117,
            "observations": {
                "beg": 54188.21842679868,
                "end": 56831.09974000005,
                "cadence_effective": 25.974450755944748,
                "ntoa": 960,
                "num_observing_bins": 167,
                "white_noise_rms": 8.948440520903767e-06,
                "red_noise": {
                    "amp": -12.2516,
                    "index": 1.75304,
                    "dur": 4.731821905498591,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": "Parameter stop = '55916.516378' does not match `end` = '55902.547090'.  Parameter `ntoa` = '438' does not match timing file(s) '433'.  Parameter `ntoa` = '438' does not match timing file(s) '433'."
            },
            "source_pta": "european"
        },
        "J1804-2717": {
            "name": "J1804-2717",
            "ra": "18:04:21.1331",
            "dec": "-27:17:31.337",
            "period": 0.009343030844539593,
            "period_error": 1.6785609955023686e-16,
            "pdot": 4.085748880791338e-20,
            "pdot_err": 5.057536018945935e-24,
            "dispersion_measure": 24.779852800072586,
            "observations": {
                "beg": 53747.43599154267,
                "end": 56827.97947867629,
                "cadence_effective": 26.622537113237193,
                "ntoa": 199,
                "num_observing_bins": 188,
                "white_noise_rms": 2.400216e-05,
                "red_noise": null
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": "Parameter `ntoa` = '78' does not match timing file(s) '76'.  Parameter `ntoa` = '78' does not match timing file(s) '76'."
            },
            "source_pta": "european"
        },
        "J1843-1113": {
            "name": "J1843-1113",
            "ra": "18:43:41.2619",
            "dec": "-11:13:31.0679",
            "period": 0.0018456663232095376,
            "period_error": 8.417755588669584e-18,
            "pdot": 9.554482918087729e-21,
            "pdot_err": 2.8798917030325823e-25,
            "dispersion_measure": 59.965808978192726,
            "observations": {
                "beg": 53156.21138429767,
                "end": 56829.1366908602,
                "cadence_effective": 17.658289935341145,
                "ntoa": 418,
                "num_observing_bins": 378,
                "white_noise_rms": 9.22194e-06,
                "red_noise": {
                    "amp": -12.7253,
                    "index": 1.67934,
                    "dur": 8.69345816900869,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J1853+1303": {
            "name": "J1853+1303",
            "ra": "18:53:57.3188",
            "dec": "+13:03:44.0693",
            "period": 0.004091797445653352,
            "period_error": 3.3587592938476664e-17,
            "pdot": 8.713906489534475e-21,
            "pdot_err": 1.6001024651282537e-24,
            "dispersion_measure": 30.56098445391771,
            "observations": {
                "beg": 53370.66464349323,
                "end": 56829.872732197866,
                "cadence_effective": 14.0,
                "ntoa": 2082,
                "num_observing_bins": 255,
                "white_noise_rms": 8.741999999999999e-07,
                "red_noise": null
            },
            "pta": [
                "European",
                "nanograv_prime",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J1857+0943": {
            "name": "J1857+0943",
            "ra": "18:57:36.3906",
            "dec": "+09:43:17.207",
            "period": 0.005362100548700496,
            "period_error": 6.978050345470929e-17,
            "pdot": 1.784095488186122e-20,
            "pdot_err": 9.656647141308456e-26,
            "dispersion_measure": 13.307305292320601,
            "observations": {
                "beg": 46435.6826459885,
                "end": 56781.16457276336,
                "cadence_effective": 14.894905438555254,
                "ntoa": 2381,
                "num_observing_bins": 1180,
                "white_noise_rms": 1.1399999999999999e-07,
                "red_noise": {
                    "amp": 5.0118723362727144e-14,
                    "index": 2.6,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "parkes",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "Parkes": "",
                "IPTA_0": "Parameter start = '46435.682646' does not match `beg` = '46437.183433'.  Parameter stop = '55917.356474' does not match `end` = '55916.359954'."
            },
            "source_pta": "european"
        },
        "J1909-3744": {
            "name": "J1909-3744",
            "ra": "19:09:47.4336",
            "dec": "-37:44:14.5156",
            "period": 0.002947108069766635,
            "period_error": 5.563971758187797e-18,
            "pdot": 1.4025684320388974e-20,
            "pdot_err": 2.7403092062518733e-26,
            "dispersion_measure": 10.393767666200464,
            "observations": {
                "beg": 52618.36837785375,
                "end": 56980.25336248468,
                "cadence_effective": 6.563635979485395,
                "ntoa": 15114,
                "num_observing_bins": 1399,
                "white_noise_rms": 2.4e-08,
                "red_noise": {
                    "amp": 8.71e-30,
                    "index": 2.0,
                    "freq": 0.5,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "nanograv_prime",
                "parkes",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "",
                "Parkes": "Parameter start = '52618.368378' does not match `beg` = '52619.346300'.  Parameter stop = '55619.135249' does not match `end` = '55618.135995'.  Parameter `ntoa` = '1369' does not match timing file(s) '1358'.  Parameter `ntoa` = '1369' does not match timing file(s) '1358'.",
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            },
            "source_pta": "european"
        },
        "J1910+1256": {
            "name": "J1910+1256",
            "ra": "19:10:09.7014",
            "dec": "+12:56:25.487",
            "period": 0.004983584018672878,
            "period_error": 5.268021247822481e-17,
            "pdot": 9.67586824456534e-21,
            "pdot_err": 1.6341181842720975e-24,
            "dispersion_measure": 38.09083074888623,
            "observations": {
                "beg": 53370.729,
                "end": 56828.319040071445,
                "cadence_effective": 14.0,
                "ntoa": 3404,
                "num_observing_bins": 285,
                "white_noise_rms": 2.18364e-06,
                "red_noise": {
                    "amp": 0.80063,
                    "index": -1.8813,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540).",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "nanograv_prime",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "",
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            },
            "source_pta": "european"
        },
        "J1911+1347": {
            "name": "J1911+1347",
            "ra": "19:11:55.2047",
            "dec": "+13:47:34.3839",
            "period": 0.004625962539775058,
            "period_error": 1.95808734369408e-17,
            "pdot": 1.692643616607757e-20,
            "pdot_err": 8.351447923636283e-25,
            "dispersion_measure": 30.98394316464207,
            "observations": {
                "beg": 54092.55327619142,
                "end": 56827.32181840239,
                "cadence_effective": 20.08670610984197,
                "ntoa": 185,
                "num_observing_bins": 179,
                "white_noise_rms": 3.64728e-06,
                "red_noise": null
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            },
            "source_pta": "european"
        },
        "J1911-1114": {
            "name": "J1911-1114",
            "ra": "19:11:49.2823",
            "dec": "-11:14:22.4793",
            "period": 0.003625745633108824,
            "period_error": 1.3671592878007848e-16,
            "pdot": 1.400250135900221e-20,
            "pdot_err": 2.8401966207585153e-24,
            "dispersion_measure": 30.96012019441449,
            "observations": {
                "beg": 53815.29650944678,
                "end": 57027.66136066176,
                "cadence_effective": 24.710491163192245,
                "ntoa": 212,
                "num_observing_bins": 210,
                "white_noise_rms": 2.856672e-05,
                "red_noise": null
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J1918-0642": {
            "name": "J1918-0642",
            "ra": "19:18:48.0331",
            "dec": "-06:42:34.8899",
            "period": 0.007645872887459936,
            "period_error": 5.584118739775265e-17,
            "pdot": 2.5689537599691633e-20,
            "pdot_err": 5.842955315478792e-25,
            "dispersion_measure": 26.595501891873877,
            "observations": {
                "beg": 52095.106638977544,
                "end": 56769.2199261272,
                "cadence_effective": 14.0,
                "ntoa": 11836,
                "num_observing_bins": 660,
                "white_noise_rms": 1.2648000000000002e-06,
                "red_noise": null
            },
            "pta": [
                "European",
                "nanograv_prime",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J1939+2134": {
            "name": "J1939+2134",
            "ra": "19:39:38.5612",
            "dec": "+21:34:59.1257",
            "period": 0.001557806561084612,
            "period_error": 2.2299309940820247e-18,
            "pdot": 1.051003597903132e-19,
            "pdot_err": 4.688708516267341e-26,
            "dispersion_measure": 71.018,
            "observations": {
                "beg": 46024.823977906795,
                "end": 56778.225892858034,
                "cadence_effective": 6.879450132801584,
                "ntoa": 7476,
                "num_observing_bins": 2864,
                "white_noise_rms": 5.791000000000001e-07,
                "red_noise": {
                    "amp": -14.2907,
                    "index": 6.46562,
                    "dur": 27.103432556061545,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "ipta_0"
                }
            },
            "pta": [
                "European",
                "parkes",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "Parkes": "Parameter `ntoa` = '397' does not match timing file(s) '386'.  Parameter `ntoa` = '397' does not match timing file(s) '386'.",
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            },
            "source_pta": "european"
        },
        "J1955+2908": {
            "name": "J1955+2908",
            "ra": "19:55:27.8757",
            "dec": "+29:08:43.4598",
            "period": 0.0061331666066197325,
            "period_error": 1.3486559216799057e-16,
            "pdot": 2.972358245393575e-20,
            "pdot_err": 3.4903689802361576e-24,
            "dispersion_measure": 104.54033422560373,
            "observations": {
                "beg": 53798.36385319815,
                "end": 56781.2074782938,
                "cadence_effective": 17.100149484677228,
                "ntoa": 480,
                "num_observing_bins": 276,
                "white_noise_rms": 2.72454e-05,
                "red_noise": null
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J2010-1323": {
            "name": "J2010-1323",
            "ra": "20:10:45.9206",
            "dec": "-13:23:56.0672",
            "period": 0.005223271097219837,
            "period_error": 2.6388982896741815e-17,
            "pdot": 4.825180015754764e-21,
            "pdot_err": 8.838152032362594e-25,
            "dispersion_measure": 22.176023857320953,
            "observations": {
                "beg": 54086.59814430025,
                "end": 56785.20190359107,
                "cadence_effective": 7.208337831463695,
                "ntoa": 8754,
                "num_observing_bins": 673,
                "white_noise_rms": 1.16064e-06,
                "red_noise": null
            },
            "pta": [
                "European",
                "nanograv_prime",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "Parameter stop = '56585.969000' does not match `end` = '56584.975681'.",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J2019+2425": {
            "name": "J2019+2425",
            "ra": "20:19:31.9409",
            "dec": "+24:25:15.0112",
            "period": 0.003934524144374793,
            "period_error": 1.961930712012327e-16,
            "pdot": 7.024127951997227e-21,
            "pdot_err": 4.092199612179344e-24,
            "dispersion_measure": 17.247474239675952,
            "observations": {
                "beg": 53446.36578579203,
                "end": 56788.48925879785,
                "cadence_effective": 25.281346640498725,
                "ntoa": 216,
                "num_observing_bins": 207,
                "white_noise_rms": 4.776954e-05,
                "red_noise": null
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J2033+1734": {
            "name": "J2033+1734",
            "ra": "20:33:27.5142",
            "dec": "+17:34:58.5241",
            "period": 0.005948957630694592,
            "period_error": 4.076142198187348e-16,
            "pdot": 1.1147554255581009e-20,
            "pdot_err": 1.0280035142592613e-23,
            "dispersion_measure": 25.104208308333813,
            "observations": {
                "beg": 53894.14101133852,
                "end": 56789.48372218512,
                "cadence_effective": 15.298178839950571,
                "ntoa": 325,
                "num_observing_bins": 314,
                "white_noise_rms": 5.3791989063250145e-05,
                "red_noise": null
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J2124-3358": {
            "name": "J2124-3358",
            "ra": "21:24:43.8478",
            "dec": "-33:58:44.9188",
            "period": 0.004931114943985294,
            "period_error": 2.531221381259938e-17,
            "pdot": 2.0570088290404395e-20,
            "pdot_err": 6.037073164839691e-25,
            "dispersion_measure": 4.58065725012424,
            "observations": {
                "beg": 49489.89163316692,
                "end": 56794.72876577273,
                "cadence_effective": 7.688601175585291,
                "ntoa": 2311,
                "num_observing_bins": 1414,
                "white_noise_rms": 2.893e-07,
                "red_noise": {
                    "amp": 2e-25,
                    "index": 3.5,
                    "freq": 0.06,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "parkes",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "Parkes": "",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J2145-0750": {
            "name": "J2145-0750",
            "ra": "21:45:50.4606",
            "dec": "-07:50:18.4874",
            "period": 0.016052423919381227,
            "period_error": 3.725606921089421e-17,
            "pdot": 2.9785328316281295e-20,
            "pdot_err": 1.7143978401232197e-25,
            "dispersion_measure": 8.982880512436125,
            "observations": {
                "beg": 49517.847483733705,
                "end": 56761.32628156047,
                "cadence_effective": 9.202261707683448,
                "ntoa": 11488,
                "num_observing_bins": 1666,
                "white_noise_rms": 1.68e-07,
                "red_noise": {
                    "amp": -13.0339,
                    "index": 0.450459,
                    "dur": 17.535315944004598,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "European",
                "nanograv_prime",
                "parkes",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "",
                "Parkes": "",
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            },
            "source_pta": "european"
        },
        "J2229+2643": {
            "name": "J2229+2643",
            "ra": "22:29:50.8854",
            "dec": "+26:43:57.681",
            "period": 0.0029778193416258457,
            "period_error": 4.5758903762520766e-17,
            "pdot": 1.5239239663006297e-21,
            "pdot_err": 1.446509731337545e-24,
            "dispersion_measure": 22.713262915777836,
            "observations": {
                "beg": 53790.48947556179,
                "end": 56796.263520327426,
                "cadence_effective": 10.705600515549026,
                "ntoa": 558,
                "num_observing_bins": 477,
                "white_noise_rms": 2.09118e-05,
                "red_noise": null
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J2317+1439": {
            "name": "J2317+1439",
            "ra": "23:17:09.2366",
            "dec": "+14:39:31.2562",
            "period": 0.0034452511256447024,
            "period_error": 1.4566192916021317e-17,
            "pdot": 2.429779310445423e-21,
            "pdot_err": 2.6829741673653635e-25,
            "dispersion_measure": 21.899899567271035,
            "observations": {
                "beg": 50458.76818449287,
                "end": 56794.3170693638,
                "cadence_effective": 14.0,
                "ntoa": 4095,
                "num_observing_bins": 856,
                "white_noise_rms": 9.932400000000001e-07,
                "red_noise": null
            },
            "pta": [
                "European",
                "nanograv_prime",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "NANOGrav_Prime": "Parameter start = '53355.933000' does not match `beg` = '53356.904206'.",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J2322+2057": {
            "name": "J2322+2057",
            "ra": "23:22:22.3351",
            "dec": "+20:57:02.6777",
            "period": 0.004808428289463015,
            "period_error": 1.444026224613441e-16,
            "pdot": 9.65515192706311e-21,
            "pdot_err": 4.908544705611566e-24,
            "dispersion_measure": 13.378792937523585,
            "observations": {
                "beg": 53905.22220454198,
                "end": 56788.58530301111,
                "cadence_effective": 13.795995686455184,
                "ntoa": 428,
                "num_observing_bins": 333,
                "white_noise_rms": 3.781596e-05,
                "red_noise": null
            },
            "pta": [
                "European",
                "ipta_0"
            ],
            "notes": {
                "European": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).  No `ntoa` given in parameter file; Using timing file(s).",
                "IPTA_0": ""
            },
            "source_pta": "european"
        },
        "J0437-4715": {
            "name": "J0437-4715",
            "ra": "04:37:15.8962",
            "dec": "-47:15:09.1107",
            "period": 0.005757451936712637,
            "period_error": 1.552834846320434e-17,
            "pdot": 5.729213119651487e-20,
            "pdot_err": 1.3614515691533116e-25,
            "dispersion_measure": 2.644983456320606,
            "observations": {
                "beg": 50189.998316608995,
                "end": 55620.197047077745,
                "cadence_effective": 11.008798700811134,
                "ntoa": 10117,
                "num_observing_bins": 986,
                "white_noise_rms": 2.9099999999999996e-08,
                "red_noise": {
                    "amp": 1.14e-27,
                    "index": 3.0,
                    "freq": 0.0673,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]",
                    "source_pta": "parkes"
                }
            },
            "pta": [
                "Parkes",
                "ipta_0"
            ],
            "notes": {
                "Parkes": "Parameter stop = '55619.197677' does not match `end` = '55618.358489'.  Parameter `ntoa` = '5065' does not match timing file(s) '5055'.  Parameter `ntoa` = '5065' does not match timing file(s) '5055'.",
                "IPTA_0": "Parameter start = '50189.998317' does not match `beg` = '50191.020730'.  Parameter stop = '55620.197047' does not match `end` = '55618.358489'.  Parameter `ntoa` = '5052' does not match timing file(s) '7438'.  Parameter `ntoa` = '5052' does not match timing file(s) '7438'."
            },
            "source_pta": "parkes"
        },
        "J0711-6830": {
            "name": "J0711-6830",
            "ra": "07:11:54.1891",
            "dec": "-68:30:47.4145",
            "period": 0.005490968506192314,
            "period_error": 2.7456778598400635e-17,
            "pdot": 1.490666389205313e-20,
            "pdot_err": 3.0309680255171193e-25,
            "dispersion_measure": 18.40991884429681,
            "observations": {
                "beg": 49373.57540090005,
                "end": 55619.249251341,
                "cadence_effective": 23.1290139060824,
                "ntoa": 1115,
                "num_observing_bins": 539,
                "white_noise_rms": 2.0070000000000002e-07,
                "red_noise": null
            },
            "pta": [
                "Parkes",
                "ipta_0"
            ],
            "notes": {
                "Parkes": "Parameter stop = '55619.249251' does not match `end` = '55618.410156'.  Parameter `ntoa` = '566' does not match timing file(s) '555'.  Parameter `ntoa` = '566' does not match timing file(s) '555'.",
                "IPTA_0": "Parameter stop = '55619.249251' does not match `end` = '55618.410156'."
            },
            "source_pta": "parkes"
        },
        "J1045-4509": {
            "name": "J1045-4509",
            "ra": "10:45:50.187",
            "dec": "-45:09:54.1223",
            "period": 0.007474224228425381,
            "period_error": 7.591052409761442e-16,
            "pdot": 1.7662015668227568e-20,
            "pdot_err": 3.949472748822939e-24,
            "dispersion_measure": 58.14375334765393,
            "observations": {
                "beg": 49405.51464823197,
                "end": 55619.54231225699,
                "cadence_effective": 21.50009790467858,
                "ntoa": 1281,
                "num_observing_bins": 578,
                "white_noise_rms": 1.1869999999999998e-06,
                "red_noise": {
                    "amp": 2e-24,
                    "index": 3.0,
                    "freq": 0.0587,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]",
                    "source_pta": "parkes"
                }
            },
            "pta": [
                "Parkes",
                "ipta_0"
            ],
            "notes": {
                "Parkes": "Parameter `ntoa` = '646' does not match timing file(s) '635'.  Parameter `ntoa` = '646' does not match timing file(s) '635'.",
                "IPTA_0": ""
            },
            "source_pta": "parkes"
        },
        "J1603-7202": {
            "name": "J1603-7202",
            "ra": "16:03:35.6775",
            "dec": "-72:02:32.7298",
            "period": 0.014841952251082364,
            "period_error": 4.626394958071413e-16,
            "pdot": 1.5630543578731053e-20,
            "pdot_err": 2.5713076969929224e-24,
            "dispersion_measure": 38.04892374159667,
            "observations": {
                "beg": 50026.07415142539,
                "end": 55618.751846503634,
                "cadence_effective": 24.967237340995844,
                "ntoa": 975,
                "num_observing_bins": 448,
                "white_noise_rms": 2.713e-07,
                "red_noise": {
                    "amp": 1.2e-25,
                    "index": 2.5,
                    "freq": 0.065,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]",
                    "source_pta": "parkes"
                }
            },
            "pta": [
                "Parkes",
                "ipta_0"
            ],
            "notes": {
                "Parkes": "Parameter `ntoa` = '492' does not match timing file(s) '483'.  Parameter `ntoa` = '492' does not match timing file(s) '483'.",
                "IPTA_0": "No 'start' in parameter file, using timing file(s).  No 'stop' in parameter file, using timing file(s)."
            },
            "source_pta": "parkes"
        },
        "J1732-5049": {
            "name": "J1732-5049",
            "ra": "17:32:47.7667",
            "dec": "-50:49:00.1918",
            "period": 0.00531255029055025,
            "period_error": 8.892150211486414e-17,
            "pdot": 1.419504081983835e-20,
            "pdot_err": 1.6541080852646607e-24,
            "dispersion_measure": 56.83645877831521,
            "observations": {
                "beg": 52647.1136943171,
                "end": 55582.198007532235,
                "cadence_effective": 22.75257442324434,
                "ntoa": 486,
                "num_observing_bins": 258,
                "white_noise_rms": 3.12e-07,
                "red_noise": {
                    "amp": 3e-27,
                    "index": 2.0,
                    "freq": 0.25,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]",
                    "source_pta": "parkes"
                }
            },
            "pta": [
                "Parkes",
                "ipta_0"
            ],
            "notes": {
                "Parkes": "",
                "IPTA_0": ""
            },
            "source_pta": "parkes"
        },
        "J1824-2452A": {
            "name": "J1824-2452A",
            "ra": "18:24:32.0079",
            "dec": "-24:52:10.8346",
            "period": 0.0030543155922711463,
            "period_error": 2.2512503409650866e-16,
            "pdot": 1.6188364846175628e-18,
            "pdot_err": 6.444153275864125e-24,
            "dispersion_measure": 119.89168617408129,
            "observations": {
                "beg": 53518.8353018612,
                "end": 55619.08502638286,
                "cadence_effective": 15.673490182742361,
                "ntoa": 615,
                "num_observing_bins": 265,
                "white_noise_rms": 5.508e-07,
                "red_noise": {
                    "amp": -12.6165,
                    "index": 2.23127,
                    "dur": 5.750170361455601,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "ipta_0"
                }
            },
            "pta": [
                "Parkes",
                "ipta_0"
            ],
            "notes": {
                "Parkes": "Parameter `ntoa` = '313' does not match timing file(s) '302'.  Parameter `ntoa` = '313' does not match timing file(s) '302'.",
                "IPTA_0": "Parameter `ntoa` = '302' does not match timing file(s) '298'.  Parameter `ntoa` = '302' does not match timing file(s) '298'."
            },
            "source_pta": "parkes"
        },
        "J2129-5721": {
            "name": "J2129-5721",
            "ra": "21:29:22.767",
            "dec": "-57:21:14.2118",
            "period": 0.003726348483867234,
            "period_error": 2.0986471146004104e-17,
            "pdot": 2.085328442094033e-20,
            "pdot_err": 1.8632192836829857e-25,
            "dispersion_measure": 31.8509395580051,
            "observations": {
                "beg": 49987.39105824634,
                "end": 55618.26477056934,
                "cadence_effective": 25.829685703366195,
                "ntoa": 895,
                "num_observing_bins": 436,
                "white_noise_rms": 1.358e-07,
                "red_noise": {
                    "amp": 1e-27,
                    "index": 1.0,
                    "freq": 0.0648,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]",
                    "source_pta": "parkes"
                }
            },
            "pta": [
                "Parkes",
                "ipta_0"
            ],
            "notes": {
                "Parkes": "",
                "IPTA_0": ""
            },
            "source_pta": "parkes"
        }
    },
    "mbhmergers_version": "v1.6-195-g6fa9a96"
}

==> anc/nanograv.json <==
{
    "name": "NANOGrav_Prime",
    "scale_noise": 3.72,
    "num_pulsars": 37,
    "num_pairs": 666,
    "num_toas": 174883,
    "num_observing_bins": 2948,
    "num_red_pulsars": 10,
    "created": "2017-04-12 15:21:08.541827",
    "script": "/Users/lzkelley/Research/working/arepo/illustris/mbh-mergers/mbhmergers/gwb/specs/nanograv/parser_nanograv.py",
    "description": "Data from NANOGrav 9-year data set, Initial public release '9yv1' 2015/05/28; Arzoumanian+2015 - 1505.07540;with modifications from [1505.07540] Noise parameters, and altered cadence.Using average cadence.  Observing bin size: 1.0 [days]. Initial calibration: PTA calibrated to A_true = 6.00e-16, with A_ul = 1.30e-15: scale_noise = 4.67.   Added red-noise, reclibrating: PTA calibrated to A_true = 6.00e-16, with A_ul = 1.30e-15: scale_noise = 3.72.  ",
    "description_units": {
        "period": "seconds",
        "observations": {
            "beg": "MJD",
            "end": "MJD",
            "cadence_effective": "days",
            "white_noise_rms": "seconds"
        }
    },
    "expansion": {
        "interval": 7889400.0,
        "noise_rms": 2.5e-07,
        "description": "Specifications for future expansion [Taylor+2016].  Interval between new pulsars added [sec] and noise rms for each [sec]."
    },
    "pulsars": {
        "B1855+09": {
            "name": "B1855+09",
            "ra": "18:57:37.1639",
            "dec": "+09:43:12.9954",
            "period": 0.005362100465526711,
            "period_error": 9.444151812804105e-16,
            "pdot": 1.784111546249445e-20,
            "pdot_err": 3.9665461009924714e-24,
            "dispersion_measure": 13.299393,
            "observations": {
                "beg": 53358.726,
                "end": 56598.873,
                "cadence_effective": 14.0,
                "ntoa": 4071,
                "num_observing_bins": 80,
                "white_noise_rms": 5.049999999999999e-07,
                "red_noise": {
                    "amp": 0.017173,
                    "index": -4.91353,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540)."
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "B1937+21": {
            "name": "B1937+21",
            "ra": "19:39:39.2153",
            "dec": "+21:34:56.2282",
            "period": 0.001557806536303969,
            "period_error": 2.5759827510192328e-17,
            "pdot": 1.0510055005871898e-19,
            "pdot_err": 2.8445263045151796e-25,
            "dispersion_measure": 71.023755,
            "observations": {
                "beg": 53267.085,
                "end": 56593.954,
                "cadence_effective": 14.0,
                "ntoa": 9966,
                "num_observing_bins": 212,
                "white_noise_rms": 1.0399999999999999e-07,
                "red_noise": {
                    "amp": 0.19663,
                    "index": -2.41503,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540)."
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "B1953+29": {
            "name": "B1953+29",
            "ra": "19:55:28.4423",
            "dec": "+29:08:41.0813",
            "period": 0.006133166512219392,
            "period_error": 3.44157762370375e-14,
            "pdot": 2.968485713713721e-20,
            "pdot_err": 1.1893724180122777e-22,
            "dispersion_measure": 104.497344,
            "observations": {
                "beg": 53945.16,
                "end": 56591.942,
                "cadence_effective": 14.0,
                "ntoa": 1329,
                "num_observing_bins": 51,
                "white_noise_rms": 5.31e-07,
                "red_noise": {
                    "amp": 0.015006,
                    "index": -6.65834,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540)."
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J0023+0923": {
            "name": "J0023+0923",
            "ra": "00:23:17.6731",
            "dec": "+09:23:29.9861",
            "period": 0.0030502031040970704,
            "period_error": 2.78302743996369e-17,
            "pdot": 1.1421146955432556e-20,
            "pdot_err": 4.3676991690794075e-24,
            "dispersion_measure": 14.324999,
            "observations": {
                "beg": 55758.345,
                "end": 56599.106,
                "cadence_effective": 14.0,
                "ntoa": 4598,
                "num_observing_bins": 28,
                "white_noise_rms": 3.2e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J0030+0451": {
            "name": "J0030+0451",
            "ra": "00:30:28.2512",
            "dec": "+04:51:45.9854",
            "period": 0.0048654532109097684,
            "period_error": 5.576751995674446e-16,
            "pdot": 1.0174090921661791e-20,
            "pdot_err": 2.4326609088653407e-24,
            "dispersion_measure": 4.329889,
            "observations": {
                "beg": 53394.854,
                "end": 56599.117,
                "cadence_effective": 14.0,
                "ntoa": 2468,
                "num_observing_bins": 60,
                "white_noise_rms": 2.12e-07,
                "red_noise": {
                    "amp": 0.014341,
                    "index": -4.78865,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540)."
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J0340+4130": {
            "name": "J0340+4130",
            "ra": "03:40:24.2133",
            "dec": "+41:30:53.2078",
            "period": 0.00329933936624965,
            "period_error": 6.270890780940112e-17,
            "pdot": 7.077412389882618e-21,
            "pdot_err": 2.3004916632023152e-23,
            "dispersion_measure": 49.583838,
            "observations": {
                "beg": 55972.079,
                "end": 56586.358,
                "cadence_effective": 14.0,
                "ntoa": 3008,
                "num_observing_bins": 41,
                "white_noise_rms": 3.8499999999999997e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J0613-0200": {
            "name": "J0613-0200",
            "ra": "06:13:44.813",
            "dec": "-02:00:41.7894",
            "period": 0.0030618440405289827,
            "period_error": 6.222395028528469e-17,
            "pdot": 9.590373723331599e-21,
            "pdot_err": 5.830358014811034e-25,
            "dispersion_measure": 38.778683,
            "observations": {
                "beg": 53448.793,
                "end": 56586.385,
                "cadence_effective": 14.0,
                "ntoa": 7651,
                "num_observing_bins": 141,
                "white_noise_rms": 1.65e-07,
                "red_noise": {
                    "amp": 0.09259,
                    "index": -2.92931,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540)."
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J0645+5158": {
            "name": "J0645+5158",
            "ra": "06:46:00.4955",
            "dec": "+51:58:19.473",
            "period": 0.008853496686131454,
            "period_error": 6.558423046814072e-17,
            "pdot": 4.9199896946013035e-21,
            "pdot_err": 7.455650027755561e-24,
            "dispersion_measure": 18.247572,
            "observations": {
                "beg": 55704.043,
                "end": 56586.413,
                "cadence_effective": 14.0,
                "ntoa": 2896,
                "num_observing_bins": 46,
                "white_noise_rms": 5.1999999999999996e-08,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J0931-1902": {
            "name": "J0931-1902",
            "ra": "09:31:19.7859",
            "dec": "-19:02:55.9542",
            "period": 0.00463802939121143,
            "period_error": 6.585480927648479e-15,
            "pdot": 4.054436572611028e-21,
            "pdot_err": 1.2147138403935773e-21,
            "dispersion_measure": 41.486829,
            "observations": {
                "beg": 56351.056,
                "end": 56586.468,
                "cadence_effective": 14.0,
                "ntoa": 719,
                "num_observing_bins": 15,
                "white_noise_rms": 3.81e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1012+5307": {
            "name": "J1012+5307",
            "ra": "10:12:34.9696",
            "dec": "+53:06:59.958",
            "period": 0.005255749020333695,
            "period_error": 6.161011117447296e-17,
            "pdot": 1.7126790298268187e-20,
            "pdot_err": 1.4322431590209348e-24,
            "dispersion_measure": 9.02097,
            "observations": {
                "beg": 53217.591,
                "end": 56586.442,
                "cadence_effective": 14.0,
                "ntoa": 11995,
                "num_observing_bins": 146,
                "white_noise_rms": 3.55e-07,
                "red_noise": {
                    "amp": 0.66892,
                    "index": -1.01,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540)."
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1024-0719": {
            "name": "J1024-0719",
            "ra": "10:24:39.4569",
            "dec": "-07:19:22.2893",
            "period": 0.005162204561556724,
            "period_error": 2.5499811794543162e-17,
            "pdot": 1.8551565384948822e-20,
            "pdot_err": 1.3461001979892502e-24,
            "dispersion_measure": 6.485703,
            "observations": {
                "beg": 55118.587,
                "end": 56586.495,
                "cadence_effective": 14.0,
                "ntoa": 5073,
                "num_observing_bins": 81,
                "white_noise_rms": 2.8e-07,
                "red_noise": {
                    "amp": -14.0628,
                    "index": 5.9462,
                    "dur": 15.892091922580374,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "ipta_0"
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1455-3330": {
            "name": "J1455-3330",
            "ra": "14:55:48.8086",
            "dec": "-33:30:54.3938",
            "period": 0.007987204806538816,
            "period_error": 3.548302407373212e-17,
            "pdot": 2.4303291899434493e-20,
            "pdot_err": 8.199791771839821e-25,
            "dispersion_measure": 13.569019,
            "observations": {
                "beg": 53217.008,
                "end": 56585.747,
                "cadence_effective": 14.0,
                "ntoa": 5122,
                "num_observing_bins": 138,
                "white_noise_rms": 6.939999999999999e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1600-3053": {
            "name": "J1600-3053",
            "ra": "16:00:52.8324",
            "dec": "-30:53:57.1571",
            "period": 0.0035979284546198047,
            "period_error": 1.1338603599240606e-17,
            "pdot": 9.5004748503499e-21,
            "pdot_err": 1.2984662201736813e-25,
            "dispersion_measure": 52.333,
            "observations": {
                "beg": 54400.659,
                "end": 56585.814,
                "cadence_effective": 14.0,
                "ntoa": 8174,
                "num_observing_bins": 124,
                "white_noise_rms": 1.97e-07,
                "red_noise": {
                    "amp": 4.466835921509635e-14,
                    "index": 1.2,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  ",
                    "source_pta": "european"
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1614-2230": {
            "name": "J1614-2230",
            "ra": "16:14:37.4251",
            "dec": "-22:30:38.8756",
            "period": 0.0031508076551352137,
            "period_error": 6.910594619130396e-18,
            "pdot": 9.624241662126552e-21,
            "pdot_err": 2.6938287266076467e-25,
            "dispersion_measure": 34.481138,
            "observations": {
                "beg": 54724.873,
                "end": 56585.791,
                "cadence_effective": 14.0,
                "ntoa": 7517,
                "num_observing_bins": 96,
                "white_noise_rms": 1.8899999999999999e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1640+2224": {
            "name": "J1640+2224",
            "ra": "16:40:17.5065",
            "dec": "+22:24:01.5169",
            "period": 0.003163315818705427,
            "period_error": 4.986272320588911e-18,
            "pdot": 2.817504941952179e-21,
            "pdot_err": 7.207114614840018e-26,
            "dispersion_measure": 18.462,
            "observations": {
                "beg": 53344.637,
                "end": 56598.759,
                "cadence_effective": 14.0,
                "ntoa": 2565,
                "num_observing_bins": 68,
                "white_noise_rms": 1.5799999999999999e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1643-1224": {
            "name": "J1643-1224",
            "ra": "16:43:39.062",
            "dec": "-12:25:05.9519",
            "period": 0.004621641453917906,
            "period_error": 1.5717866576164584e-16,
            "pdot": 1.8465089648176892e-20,
            "pdot_err": 2.4090140032228833e-24,
            "dispersion_measure": 62.415051,
            "observations": {
                "beg": 53291.908,
                "end": 56585.769,
                "cadence_effective": 14.0,
                "ntoa": 7119,
                "num_observing_bins": 153,
                "white_noise_rms": 3.31e-07,
                "red_noise": {
                    "amp": 1.2309,
                    "index": -1.71437,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540)."
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": "Parameter start = '53291.908000' does not match `beg` = '53292.915418'."
            }
        },
        "J1713+0747": {
            "name": "J1713+0747",
            "ra": "17:13:50.3452",
            "dec": "+07:47:30.7212",
            "period": 0.004570136527272278,
            "period_error": 8.231579521933037e-19,
            "pdot": 8.529700696511422e-21,
            "pdot_err": 1.898454212695756e-26,
            "dispersion_measure": 15.990354,
            "observations": {
                "beg": 53393.56,
                "end": 56598.923,
                "cadence_effective": 14.0,
                "ntoa": 15830,
                "num_observing_bins": 230,
                "white_noise_rms": 1.16e-07,
                "red_noise": {
                    "amp": -13.9529,
                    "index": 2.77167,
                    "dur": 21.21503985126005,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "ipta_0"
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1738+0333": {
            "name": "J1738+0333",
            "ra": "17:38:54.7979",
            "dec": "+03:33:04.6197",
            "period": 0.0058500957715696255,
            "period_error": 1.157819306371577e-16,
            "pdot": 2.4114792441434865e-20,
            "pdot_err": 3.9223815032627396e-24,
            "dispersion_measure": 33.773043,
            "observations": {
                "beg": 55135.798,
                "end": 56591.829,
                "cadence_effective": 14.0,
                "ntoa": 2711,
                "num_observing_bins": 29,
                "white_noise_rms": 3.08e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1741+1351": {
            "name": "J1741+1351",
            "ra": "17:41:31.9131",
            "dec": "+13:51:37.9251",
            "period": 0.0037471544992391088,
            "period_error": 1.0442415779776564e-17,
            "pdot": 3.021691289804604e-20,
            "pdot_err": 2.6918638099038416e-25,
            "dispersion_measure": 24.199598,
            "observations": {
                "beg": 55042.042,
                "end": 56593.824,
                "cadence_effective": 14.0,
                "ntoa": 1600,
                "num_observing_bins": 41,
                "white_noise_rms": 1.03e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1744-1134": {
            "name": "J1744-1134",
            "ra": "17:44:30.3288",
            "dec": "-11:35:00.8312",
            "period": 0.004074545878571339,
            "period_error": 4.4908204735356164e-18,
            "pdot": 8.933903214603043e-21,
            "pdot_err": 7.909927174339965e-26,
            "dispersion_measure": 3.1388,
            "observations": {
                "beg": 53216.126,
                "end": 56585.836,
                "cadence_effective": 14.0,
                "ntoa": 9020,
                "num_observing_bins": 144,
                "white_noise_rms": 3.34e-07,
                "red_noise": {
                    "amp": -14.652,
                    "index": 4.09572,
                    "dur": 16.964635725802946,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "ipta_0"
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1747-4036": {
            "name": "J1747-4036",
            "ra": "17:47:49.8676",
            "dec": "-40:37:00.8428",
            "period": 0.0016456096140442197,
            "period_error": 3.259088230398122e-17,
            "pdot": 1.3156470254475568e-20,
            "pdot_err": 1.1831254257263858e-23,
            "dispersion_measure": 152.96,
            "observations": {
                "beg": 55976.55,
                "end": 56585.881,
                "cadence_effective": 14.0,
                "ntoa": 2778,
                "num_observing_bins": 41,
                "white_noise_rms": 5.31e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1832-0836": {
            "name": "J1832-0836",
            "ra": "18:32:28.5086",
            "dec": "-08:36:59.9144",
            "period": 0.0027191120205471006,
            "period_error": 2.6422771431789004e-16,
            "pdot": 8.734495259113794e-21,
            "pdot_err": 1.6690476329035978e-21,
            "dispersion_measure": 28.190951,
            "observations": {
                "beg": 56354.495,
                "end": 56585.903,
                "cadence_effective": 14.0,
                "ntoa": 1136,
                "num_observing_bins": 18,
                "white_noise_rms": 1.2099999999999998e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1853+1303": {
            "name": "J1853+1303",
            "ra": "18:53:58.0652",
            "dec": "+13:03:39.7394",
            "period": 0.004091797383079043,
            "period_error": 3.2944819020224236e-17,
            "pdot": 8.71644322717868e-21,
            "pdot_err": 3.63528256984453e-25,
            "dispersion_measure": 30.570216,
            "observations": {
                "beg": 54531.493,
                "end": 56577.891,
                "cadence_effective": 14.0,
                "ntoa": 1411,
                "num_observing_bins": 50,
                "white_noise_rms": 2.3499999999999997e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1903+0327": {
            "name": "J1903+0327",
            "ra": "19:03:06.6162",
            "dec": "+03:27:15.1468",
            "period": 0.0021499123321709556,
            "period_error": 2.6744204762410783e-16,
            "pdot": 1.8810524659051684e-20,
            "pdot_err": 5.711328795518841e-24,
            "dispersion_measure": 297.555539,
            "observations": {
                "beg": 55135.877,
                "end": 56591.871,
                "cadence_effective": 14.0,
                "ntoa": 1887,
                "num_observing_bins": 38,
                "white_noise_rms": 3.27e-07,
                "red_noise": {
                    "amp": 0.85121,
                    "index": -2.47664,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540)."
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1909-3744": {
            "name": "J1909-3744",
            "ra": "19:09:48.6488",
            "dec": "-37:44:18.3103",
            "period": 0.0029471080234652236,
            "period_error": 1.3193192021297134e-18,
            "pdot": 1.402548084618826e-20,
            "pdot_err": 1.6343054064549175e-26,
            "dispersion_measure": 10.39468,
            "observations": {
                "beg": 53292.016,
                "end": 56598.941,
                "cadence_effective": 14.0,
                "ntoa": 10697,
                "num_observing_bins": 149,
                "white_noise_rms": 7.899999999999999e-08,
                "red_noise": {
                    "amp": 8.71e-30,
                    "index": 2.0,
                    "freq": 0.5,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1910+1256": {
            "name": "J1910+1256",
            "ra": "19:10:10.4448",
            "dec": "+12:56:21.6546",
            "period": 0.004983583941388656,
            "period_error": 1.4700492858423116e-16,
            "pdot": 9.677669318121262e-21,
            "pdot_err": 2.1219998665156813e-24,
            "dispersion_measure": 38.064723,
            "observations": {
                "beg": 53370.729,
                "end": 56598.907,
                "cadence_effective": 14.0,
                "ntoa": 2690,
                "num_observing_bins": 76,
                "white_noise_rms": 5.87e-07,
                "red_noise": {
                    "amp": 0.80063,
                    "index": -1.8813,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540)."
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1918-0642": {
            "name": "J1918-0642",
            "ra": "19:18:48.9408",
            "dec": "-06:42:38.4519",
            "period": 0.00764587276868977,
            "period_error": 1.4965598821117894e-17,
            "pdot": 2.569129511052946e-20,
            "pdot_err": 2.2606964041479004e-25,
            "dispersion_measure": 26.595988,
            "observations": {
                "beg": 53292.061,
                "end": 56585.925,
                "cadence_effective": 14.0,
                "ntoa": 10035,
                "num_observing_bins": 146,
                "white_noise_rms": 3.4000000000000003e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1923+2515": {
            "name": "J1923+2515",
            "ra": "19:23:23.1164",
            "dec": "+25:15:37.1961",
            "period": 0.003788155520256208,
            "period_error": 9.495619391167462e-17,
            "pdot": 9.552533129779403e-21,
            "pdot_err": 8.988341825451588e-24,
            "dispersion_measure": 18.857636,
            "observations": {
                "beg": 55791.094,
                "end": 56593.868,
                "cadence_effective": 14.0,
                "ntoa": 939,
                "num_observing_bins": 24,
                "white_noise_rms": 2.66e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1944+0907": {
            "name": "J1944+0907",
            "ra": "19:44:10.0995",
            "dec": "+09:07:20.3095",
            "period": 0.005185201908186135,
            "period_error": 8.380626896805401e-16,
            "pdot": 1.7337621833674667e-20,
            "pdot_err": 1.133174995297247e-23,
            "dispersion_measure": 24.341,
            "observations": {
                "beg": 54505.596,
                "end": 56591.904,
                "cadence_effective": 14.0,
                "ntoa": 1724,
                "num_observing_bins": 48,
                "white_noise_rms": 3.31e-07,
                "red_noise": {
                    "amp": 0.85959,
                    "index": -2.75493,
                    "model": "1505.07540_eq4",
                    "description": "The red-noise model (power-spectrum) is specified by an amplitude 'amp' and power-law index 'index', for Eq.4 (1505.07540)."
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J1949+3106": {
            "name": "J1949+3106",
            "ra": "19:49:30.1837",
            "dec": "+31:06:01.2214",
            "period": 0.013138183155148846,
            "period_error": 4.883431080329187e-15,
            "pdot": 9.805111900677954e-20,
            "pdot_err": 3.2434240764530354e-21,
            "dispersion_measure": 164.125902,
            "observations": {
                "beg": 56139.15,
                "end": 56593.919,
                "cadence_effective": 14.0,
                "ntoa": 1416,
                "num_observing_bins": 21,
                "white_noise_rms": 6.47e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J2010-1323": {
            "name": "J2010-1323",
            "ra": "20:10:46.896",
            "dec": "-13:23:57.9344",
            "period": 0.0052232710165056795,
            "period_error": 2.351211030440808e-17,
            "pdot": 4.824487714104255e-21,
            "pdot_err": 7.957178146402142e-25,
            "dispersion_measure": 22.162152,
            "observations": {
                "beg": 55094.89,
                "end": 56585.969,
                "cadence_effective": 14.0,
                "ntoa": 8068,
                "num_observing_bins": 88,
                "white_noise_rms": 3.12e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": "Parameter stop = '56585.969000' does not match `end` = '56584.975681'."
            }
        },
        "J2017+0603": {
            "name": "J2017+0603",
            "ra": "20:17:23.5008",
            "dec": "+06:03:03.9354",
            "period": 0.002896215816389974,
            "period_error": 1.7614519312422878e-16,
            "pdot": 8.000575575569491e-21,
            "pdot_err": 1.7918053165676324e-23,
            "dispersion_measure": 23.918,
            "observations": {
                "beg": 55989.62,
                "end": 56598.941,
                "cadence_effective": 14.0,
                "ntoa": 1589,
                "num_observing_bins": 27,
                "white_noise_rms": 7.299999999999999e-08,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J2043+1711": {
            "name": "J2043+1711",
            "ra": "20:43:21.5688",
            "dec": "+17:11:28.1916",
            "period": 0.0023798789237094472,
            "period_error": 1.0677440423246788e-17,
            "pdot": 5.2427300025065986e-21,
            "pdot_err": 1.048483760699502e-24,
            "dispersion_measure": 20.710847,
            "observations": {
                "beg": 55758.239,
                "end": 56591.998,
                "cadence_effective": 14.0,
                "ntoa": 1394,
                "num_observing_bins": 35,
                "white_noise_rms": 1.0799999999999999e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J2145-0750": {
            "name": "J2145-0750",
            "ra": "21:45:51.3844",
            "dec": "-07:50:17.0489",
            "period": 0.016052423670235672,
            "period_error": 4.094540057394119e-17,
            "pdot": 2.978995485226924e-20,
            "pdot_err": 6.49321677545736e-25,
            "dispersion_measure": 9.027525,
            "observations": {
                "beg": 53267.182,
                "end": 56586.058,
                "cadence_effective": 14.0,
                "ntoa": 7369,
                "num_observing_bins": 118,
                "white_noise_rms": 3.71e-07,
                "red_noise": {
                    "amp": -13.0339,
                    "index": 0.450459,
                    "dur": 17.535315944004598,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "ipta_0"
                }
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J2214+3000": {
            "name": "J2214+3000",
            "ra": "22:14:39.4079",
            "dec": "+30:00:40.6163",
            "period": 0.0031192265804794,
            "period_error": 8.226841684965185e-17,
            "pdot": 1.4736432632220338e-20,
            "pdot_err": 1.2418121213069021e-23,
            "dispersion_measure": 22.560555,
            "observations": {
                "beg": 55844.059,
                "end": 56598.982,
                "cadence_effective": 14.0,
                "ntoa": 2624,
                "num_observing_bins": 27,
                "white_noise_rms": 3.19e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J2302+4442": {
            "name": "J2302+4442",
            "ra": "23:02:47.37",
            "dec": "+44:42:26.0516",
            "period": 0.005192324647953959,
            "period_error": 2.2913773541115196e-16,
            "pdot": 1.377095502579624e-20,
            "pdot_err": 7.414378726895115e-23,
            "dispersion_measure": 13.72582,
            "observations": {
                "beg": 55972.061,
                "end": 56586.331,
                "cadence_effective": 14.0,
                "ntoa": 3044,
                "num_observing_bins": 42,
                "white_noise_rms": 7.079999999999999e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": ""
            }
        },
        "J2317+1439": {
            "name": "J2317+1439",
            "ra": "23:17:09.9708",
            "dec": "+14:39:35.6434",
            "period": 0.0034452510722207414,
            "period_error": 5.487387713680025e-18,
            "pdot": 2.4297125170359838e-21,
            "pdot_err": 1.2248102987376287e-25,
            "dispersion_measure": 21.902613,
            "observations": {
                "beg": 53355.933,
                "end": 56599.065,
                "cadence_effective": 14.0,
                "ntoa": 2650,
                "num_observing_bins": 76,
                "white_noise_rms": 2.67e-07,
                "red_noise": null
            },
            "pta": [
                "NANOGrav_Prime"
            ],
            "notes": {
                "NANOGrav_Prime": "Parameter start = '53355.933000' does not match `beg` = '53356.904206'."
            }
        }
    },
    "mbhmergers_version": "v1.6-195-g6fa9a96"
}

==> anc/parkes.json <==
{
    "name": "Parkes",
    "scale_noise": 0.1,
    "num_pulsars": 20,
    "num_pairs": 190,
    "num_toas": 15951,
    "num_observing_bins": 5104,
    "num_red_pulsars": 15,
    "created": "2017-04-12 15:21:14.689406",
    "script": "/Users/lzkelley/Research/working/arepo/illustris/mbh-mergers/mbhmergers/gwb/specs/parkes/parser_parkes.py",
    "description": "Parkes data from Reardon+2015 - 1510.04434.  12 pulsars have NTOA in parameter files ('.par') which do not match the number of TOA in the timing files ('.tim').  The par files are always between 9 and 11 TOA larger---a fairly negligible number.  The parameter file values (usually larger) are used.Using average cadence.  Observing bin size: 1.0 [days]. Initial calibration: PTA calibrated to A_true = 6.00e-16, with A_ul = 1.00e-15: scale_noise = 0.22.   Added red-noise, reclibrating: PTA calibrated to A_true = 6.00e-16, with A_ul = 1.00e-15: scale_noise = 0.10.  ",
    "description_units": {
        "period": "seconds",
        "observations": {
            "beg": "MJD",
            "end": "MJD",
            "cadence_effective": "days",
            "white_noise_rms": "seconds"
        }
    },
    "expansion": {
        "interval": 7889400.0,
        "noise_rms": 2.5e-07,
        "description": "Specifications for future expansion [Taylor+2016].  Interval between new pulsars added [sec] and noise rms for each [sec]."
    },
    "pulsars": {
        "J0437-4715": {
            "name": "J0437-4715",
            "ra": "04:37:15.8962",
            "dec": "-47:15:09.1107",
            "period": 0.005757451936712637,
            "period_error": 1.552834846320434e-17,
            "pdot": 5.729213119651487e-20,
            "pdot_err": 1.3614515691533116e-25,
            "dispersion_measure": 2.644983456320606,
            "observations": {
                "beg": 50190.99857256473,
                "end": 55619.197677047305,
                "cadence_effective": 11.008798700811134,
                "ntoa": 5065,
                "num_observing_bins": 493,
                "white_noise_rms": 2.9099999999999995e-07,
                "red_noise": {
                    "amp": 1.14e-27,
                    "index": 3.0,
                    "freq": 0.0673,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": "Parameter stop = '55619.197677' does not match `end` = '55618.358489'.  Parameter `ntoa` = '5065' does not match timing file(s) '5055'.  Parameter `ntoa` = '5065' does not match timing file(s) '5055'."
            }
        },
        "J0613-0200": {
            "name": "J0613-0200",
            "ra": "06:13:43.9755",
            "dec": "-02:00:47.2115",
            "period": 0.0030618440876802795,
            "period_error": 1.497953295613405e-17,
            "pdot": 9.589851915069727e-21,
            "pdot_err": 2.541461370391747e-25,
            "dispersion_measure": 38.77556877537707,
            "observations": {
                "beg": 51526.57320148384,
                "end": 55619.29994818094,
                "cadence_effective": 15.677697235094058,
                "ntoa": 639,
                "num_observing_bins": 261,
                "white_noise_rms": 1.017e-06,
                "red_noise": {
                    "amp": 5.52754e-28,
                    "index": 5.0,
                    "freq": 0.4,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": "Parameter stop = '55619.299948' does not match `end` = '55618.463426'.  Parameter `ntoa` = '639' does not match timing file(s) '629'.  Parameter `ntoa` = '639' does not match timing file(s) '629'."
            }
        },
        "J0711-6830": {
            "name": "J0711-6830",
            "ra": "07:11:54.1891",
            "dec": "-68:30:47.4145",
            "period": 0.005490968506192314,
            "period_error": 2.7456778598400635e-17,
            "pdot": 1.490666389205313e-20,
            "pdot_err": 3.0309680255171193e-25,
            "dispersion_measure": 18.40991884429681,
            "observations": {
                "beg": 49373.57540090005,
                "end": 55619.249251341,
                "cadence_effective": 23.1290139060824,
                "ntoa": 566,
                "num_observing_bins": 270,
                "white_noise_rms": 2.007e-06,
                "red_noise": null
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": "Parameter stop = '55619.249251' does not match `end` = '55618.410156'.  Parameter `ntoa` = '566' does not match timing file(s) '555'.  Parameter `ntoa` = '566' does not match timing file(s) '555'."
            }
        },
        "J1022+1001": {
            "name": "J1022+1001",
            "ra": "10:22:58.0007",
            "dec": "+10:01:52.777",
            "period": 0.016452929954195398,
            "period_error": 6.209538393358075e-17,
            "pdot": 4.3337412941977046e-20,
            "pdot_err": 1.4932436508239373e-24,
            "dispersion_measure": 10.253119649196346,
            "observations": {
                "beg": 52649.723605378,
                "end": 55618.5710619231,
                "cadence_effective": 12.318859693973865,
                "ntoa": 615,
                "num_observing_bins": 241,
                "white_noise_rms": 1.756e-06,
                "red_noise": {
                    "amp": 6.309573444801943e-14,
                    "index": 2.2,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  "
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": "Parameter `ntoa` = '615' does not match timing file(s) '605'.  Parameter `ntoa` = '615' does not match timing file(s) '605'."
            }
        },
        "J1024-0719": {
            "name": "J1024-0719",
            "ra": "10:24:38.6786",
            "dec": "-07:19:19.3678",
            "period": 0.005162204639515074,
            "period_error": 8.222743815267925e-16,
            "pdot": 1.852675339075924e-20,
            "pdot_err": 4.731446367238402e-24,
            "dispersion_measure": 6.488031306776863,
            "observations": {
                "beg": 50117.518851082634,
                "end": 55619.50358703485,
                "cadence_effective": 21.574577118266618,
                "ntoa": 493,
                "num_observing_bins": 255,
                "white_noise_rms": 1.04e-05,
                "red_noise": {
                    "amp": 1.77e-23,
                    "index": 6.0,
                    "freq": 0.0664,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": ""
            }
        },
        "J1045-4509": {
            "name": "J1045-4509",
            "ra": "10:45:50.187",
            "dec": "-45:09:54.1223",
            "period": 0.007474224228425381,
            "period_error": 7.591052409761442e-16,
            "pdot": 1.7662015668227568e-20,
            "pdot_err": 3.949472748822939e-24,
            "dispersion_measure": 58.14375334765393,
            "observations": {
                "beg": 49405.51464823197,
                "end": 55619.54231225699,
                "cadence_effective": 21.50009790467858,
                "ntoa": 646,
                "num_observing_bins": 289,
                "white_noise_rms": 1.1869999999999998e-05,
                "red_noise": {
                    "amp": 2e-24,
                    "index": 3.0,
                    "freq": 0.0587,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": "Parameter `ntoa` = '646' does not match timing file(s) '635'.  Parameter `ntoa` = '646' does not match timing file(s) '635'."
            }
        },
        "J1600-3053": {
            "name": "J1600-3053",
            "ra": "16:00:51.9035",
            "dec": "-30:53:49.3654",
            "period": 0.003597928509654579,
            "period_error": 1.4751386386497452e-17,
            "pdot": 9.499775587197355e-21,
            "pdot_err": 4.256483737093886e-25,
            "dispersion_measure": 52.32489543466555,
            "observations": {
                "beg": 52301.977611113805,
                "end": 55618.802598860195,
                "cadence_effective": 12.611412546204077,
                "ntoa": 715,
                "num_observing_bins": 263,
                "white_noise_rms": 7.79e-07,
                "red_noise": {
                    "amp": 3e-28,
                    "index": 2.5,
                    "freq": 0.4,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": "Parameter `ntoa` = '715' does not match timing file(s) '704'.  Parameter `ntoa` = '715' does not match timing file(s) '704'."
            }
        },
        "J1603-7202": {
            "name": "J1603-7202",
            "ra": "16:03:35.6775",
            "dec": "-72:02:32.7298",
            "period": 0.014841952251082364,
            "period_error": 4.626394958071413e-16,
            "pdot": 1.5630543578731053e-20,
            "pdot_err": 2.5713076969929224e-24,
            "dispersion_measure": 38.04892374159667,
            "observations": {
                "beg": 50026.07415142539,
                "end": 55618.751846503634,
                "cadence_effective": 24.967237340995844,
                "ntoa": 492,
                "num_observing_bins": 224,
                "white_noise_rms": 2.713e-06,
                "red_noise": {
                    "amp": 1.2e-25,
                    "index": 2.5,
                    "freq": 0.065,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": "Parameter `ntoa` = '492' does not match timing file(s) '483'.  Parameter `ntoa` = '492' does not match timing file(s) '483'."
            }
        },
        "J1643-1224": {
            "name": "J1643-1224",
            "ra": "16:43:38.161",
            "dec": "-12:24:58.6783",
            "period": 0.004621641524936277,
            "period_error": 1.803610096838318e-16,
            "pdot": 1.846178074140017e-20,
            "pdot_err": 9.179639339562403e-25,
            "dispersion_measure": 62.41426116350916,
            "observations": {
                "beg": 49421.84421650636,
                "end": 55618.85272457323,
                "cadence_effective": 23.384930022359434,
                "ntoa": 488,
                "num_observing_bins": 265,
                "white_noise_rms": 2.7979999999999997e-06,
                "red_noise": {
                    "amp": 1.5e-25,
                    "index": 4.0,
                    "freq": 0.15,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": "Parameter `ntoa` = '488' does not match timing file(s) '477'.  Parameter `ntoa` = '488' does not match timing file(s) '477'."
            }
        },
        "J1713+0747": {
            "name": "J1713+0747",
            "ra": "17:13:49.5327",
            "dec": "+07:47:37.498",
            "period": 0.004570136597786024,
            "period_error": 2.1943796349328616e-17,
            "pdot": 8.529489461796292e-21,
            "pdot_err": 1.1713538437183253e-25,
            "dispersion_measure": 15.99033003126553,
            "observations": {
                "beg": 49421.860387079185,
                "end": 55618.90974923005,
                "cadence_effective": 21.66799724494563,
                "ntoa": 622,
                "num_observing_bins": 286,
                "white_noise_rms": 3.75e-07,
                "red_noise": {
                    "amp": 3e-27,
                    "index": 2.0,
                    "freq": 0.0589,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": "Parameter `ntoa` = '622' does not match timing file(s) '612'.  Parameter `ntoa` = '622' does not match timing file(s) '612'."
            }
        },
        "J1730-2304": {
            "name": "J1730-2304",
            "ra": "17:30:21.6662",
            "dec": "-23:04:31.1951",
            "period": 0.008122798046076983,
            "period_error": 3.218899754837306e-17,
            "pdot": 2.0184373624738225e-20,
            "pdot_err": 2.2483079869263335e-25,
            "dispersion_measure": 9.616343333236037,
            "observations": {
                "beg": 49421.884402549535,
                "end": 55598.82547843126,
                "cadence_effective": 29.136504258719178,
                "ntoa": 390,
                "num_observing_bins": 212,
                "white_noise_rms": 1.932e-06,
                "red_noise": null
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": ""
            }
        },
        "J1732-5049": {
            "name": "J1732-5049",
            "ra": "17:32:47.7667",
            "dec": "-50:49:00.1918",
            "period": 0.00531255029055025,
            "period_error": 8.892150211486414e-17,
            "pdot": 1.419504081983835e-20,
            "pdot_err": 1.6541080852646607e-24,
            "dispersion_measure": 56.83645877831521,
            "observations": {
                "beg": 52647.1136943171,
                "end": 55582.198007532235,
                "cadence_effective": 22.75257442324434,
                "ntoa": 244,
                "num_observing_bins": 129,
                "white_noise_rms": 3.1199999999999998e-06,
                "red_noise": {
                    "amp": 3e-27,
                    "index": 2.0,
                    "freq": 0.25,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": ""
            }
        },
        "J1744-1134": {
            "name": "J1744-1134",
            "ra": "17:44:29.4058",
            "dec": "-11:34:54.6813",
            "period": 0.004074545941439191,
            "period_error": 5.077991197624143e-18,
            "pdot": 8.934706497249919e-21,
            "pdot_err": 4.685617424643104e-26,
            "dispersion_measure": 3.1369542942539903,
            "observations": {
                "beg": 49729.12486868736,
                "end": 55619.001707025454,
                "cadence_effective": 22.31013150108579,
                "ntoa": 534,
                "num_observing_bins": 264,
                "white_noise_rms": 5.490000000000001e-07,
                "red_noise": {
                    "amp": -14.652,
                    "index": 4.09572,
                    "dur": 16.964635725802946,
                    "model": "1602.05570_eq10",
                    "description": "Red-Noise model: Lentati+2016 Eq.10 [1602.05570]*[1].  Model is parametrized by an amplitude 'amp' (log10) and spectral index 'ind'.  The Model also requires the total observation duration T [yr].  DM (etc) noise is not included.  *NOTE: looks like the equation requires frequencies in [1/yr] and duration in [yr].  Some amplitudes and indices are set to -20.0 and 2.0 in the parameter files --- ignore these values.  ",
                    "source_pta": "ipta_0"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": ""
            }
        },
        "J1824-2452A": {
            "name": "J1824-2452A",
            "ra": "18:24:32.0079",
            "dec": "-24:52:10.8346",
            "period": 0.0030543155922711463,
            "period_error": 2.2512503409650866e-16,
            "pdot": 1.6188364846175628e-18,
            "pdot_err": 6.444153275864125e-24,
            "dispersion_measure": 119.89168617408129,
            "observations": {
                "beg": 53518.8353018612,
                "end": 55619.08502638286,
                "cadence_effective": 15.673490182742361,
                "ntoa": 313,
                "num_observing_bins": 134,
                "white_noise_rms": 5.508e-06,
                "red_noise": {
                    "amp": 3e-25,
                    "index": 3.5,
                    "freq": 0.1739,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": "Parameter `ntoa` = '313' does not match timing file(s) '302'.  Parameter `ntoa` = '313' does not match timing file(s) '302'."
            }
        },
        "J1857+0943": {
            "name": "J1857+0943",
            "ra": "18:57:36.3908",
            "dec": "+09:43:17.2146",
            "period": 0.005362100547930164,
            "period_error": 1.9805420754107176e-17,
            "pdot": 1.7838307555291784e-20,
            "pdot_err": 3.903263775127709e-25,
            "dispersion_measure": 13.298386822846766,
            "observations": {
                "beg": 53086.90557691325,
                "end": 55619.04162163616,
                "cadence_effective": 14.894905438555254,
                "ntoa": 291,
                "num_observing_bins": 170,
                "white_noise_rms": 1.1399999999999999e-06,
                "red_noise": {
                    "amp": 5.0118723362727144e-14,
                    "index": 2.6,
                    "model": "1510.09194_eq3",
                    "description": "The red-noise model is specified by an amplitude 'amp' and power-law corresponding to values at f = 1 [1/yr].  Specifications are given in Caballero+2015 [1510.09194] Table 2, corresponding to Eq.3 *[1].  Only the 'well-constrained' red-noise is used, with the 'maximum-likelihood' values.  *[1] NOTE: Caballero+2015 Eq.3 is formally incorrect, it needs a f_r^{-3} term multiplied in (as SED should have units of time^3).  "
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": ""
            }
        },
        "J1909-3744": {
            "name": "J1909-3744",
            "ra": "19:09:47.4347",
            "dec": "-37:44:14.4667",
            "period": 0.0029471080691607166,
            "period_error": 2.2990961960669033e-18,
            "pdot": 1.4025405031693857e-20,
            "pdot_err": 4.514370884170756e-26,
            "dispersion_measure": 10.39271676524294,
            "observations": {
                "beg": 52618.36837785375,
                "end": 55619.13524852501,
                "cadence_effective": 9.611505432374798,
                "ntoa": 1369,
                "num_observing_bins": 312,
                "white_noise_rms": 2.4e-07,
                "red_noise": {
                    "amp": 8.71e-30,
                    "index": 2.0,
                    "freq": 0.5,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": "Parameter start = '52618.368378' does not match `beg` = '52619.346300'.  Parameter stop = '55619.135249' does not match `end` = '55618.135995'.  Parameter `ntoa` = '1369' does not match timing file(s) '1358'.  Parameter `ntoa` = '1369' does not match timing file(s) '1358'."
            }
        },
        "J1939+2134": {
            "name": "J1939+2134",
            "ra": "19:39:38.5612",
            "dec": "+21:34:59.1263",
            "period": 0.0015578065565443138,
            "period_error": 9.648771664680047e-17,
            "pdot": 1.051045577324527e-19,
            "pdot_err": 5.460059951377399e-25,
            "dispersion_measure": 71.02273318213533,
            "observations": {
                "beg": 49956.51584150328,
                "end": 55618.95649567537,
                "cadence_effective": 29.187786448424788,
                "ntoa": 397,
                "num_observing_bins": 194,
                "white_noise_rms": 5.791e-06,
                "red_noise": {
                    "amp": 1.5e-24,
                    "index": 4.5,
                    "freq": 0.0645,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": "Parameter `ntoa` = '397' does not match timing file(s) '386'.  Parameter `ntoa` = '397' does not match timing file(s) '386'."
            }
        },
        "J2124-3358": {
            "name": "J2124-3358",
            "ra": "21:24:43.8494",
            "dec": "-33:58:44.85",
            "period": 0.004931114943096625,
            "period_error": 1.2911303285275785e-16,
            "pdot": 2.057044896668913e-20,
            "pdot_err": 7.105667002523022e-25,
            "dispersion_measure": 4.600962168298989,
            "observations": {
                "beg": 49489.89163316692,
                "end": 55618.2382411462,
                "cadence_effective": 18.293552330628348,
                "ntoa": 652,
                "num_observing_bins": 335,
                "white_noise_rms": 2.8929999999999997e-06,
                "red_noise": {
                    "amp": 2e-25,
                    "index": 3.5,
                    "freq": 0.06,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": ""
            }
        },
        "J2129-5721": {
            "name": "J2129-5721",
            "ra": "21:29:22.767",
            "dec": "-57:21:14.2118",
            "period": 0.003726348483867234,
            "period_error": 2.0986471146004104e-17,
            "pdot": 2.085328442094033e-20,
            "pdot_err": 1.8632192836829857e-25,
            "dispersion_measure": 31.8509395580051,
            "observations": {
                "beg": 49987.39105824634,
                "end": 55618.26477056934,
                "cadence_effective": 25.829685703366195,
                "ntoa": 448,
                "num_observing_bins": 218,
                "white_noise_rms": 1.358e-06,
                "red_noise": {
                    "amp": 1e-27,
                    "index": 1.0,
                    "freq": 0.0648,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": ""
            }
        },
        "J2145-0750": {
            "name": "J2145-0750",
            "ra": "21:45:50.4615",
            "dec": "-07:50:18.4759",
            "period": 0.016052423918094427,
            "period_error": 3.3037406114199976e-16,
            "pdot": 2.9787555151691414e-20,
            "pdot_err": 1.7665118385551646e-24,
            "dispersion_measure": 8.997608344486313,
            "observations": {
                "beg": 49517.847483733705,
                "end": 55618.21380598254,
                "cadence_effective": 21.108377547940744,
                "ntoa": 972,
                "num_observing_bins": 289,
                "white_noise_rms": 1.6799999999999998e-06,
                "red_noise": {
                    "amp": 3e-26,
                    "index": 4.0,
                    "freq": 0.3,
                    "model": "1510.04434_eq4",
                    "description": "The red-noise model (power spectrum) is specified by an amplitude 'amp' a corner frequency 'freq', and a power-law index 'index', for Reardon+2015 Eq.4 (1510.04434).  'amp' is [yr^3], and 'freq' is [1/yr]"
                }
            },
            "pta": [
                "Parkes"
            ],
            "notes": {
                "Parkes": ""
            }
        }
    },
    "mbhmergers_version": "v1.6-195-g6fa9a96"
}
